Efficient numerical computation of the Pfaffian for dense and banded skew-symmetric matrices

Computing the Pfaffian of a skew-symmetric matrix is a problem that arises in various fields of physics. Both computing the Pfaffian and a related problem, computing the canonical form of a skew-symmetric matrix under unitary congruence, can be solved easily once the skew-symmetric matrix has been reduced to skew-symmetric tridiagonal form. We develop efficient numerical methods for computing this tridiagonal form based on Gauss transformations, using a skew-symmetric, blocked form of the Parlett-Reid algorithm, or based on unitary transformations, using block Householder transformations and Givens rotations, that are applicable to dense and banded matrices, respectively. We also give a complete and fully optimized implementation of these algorithms in Fortran, and also provide Python, Matlab and Mathematica implementations for convenience. Finally, we apply these methods to compute the topological charge of a class D nanowire, and show numerically the equivalence of definitions based on the Hamiltonian and the scattering matrix.

==> anc/pfapack/LICENSE <==
This software is Copyright (c) 2010 Michael Wimmer, Universiteit Leiden.

Any use of this software is allowed as far as the author is concerned.
The author only asks users that use this software and obtain
scientific results, to honor using this software by citing the paper
accompanying this library: http://arxiv.org/abs/1102.3440

The FORTRAN implementation is derived in parts on the reference
implementation of LAPACK and BLAS on www.netlib.org. 
LAPACK is subject to the following license:

======================================================================

Copyright (c) 1992-2010 The University of Tennessee and The University
                        of Tennessee Research Foundation.  All rights
                        reserved.
Copyright (c) 2000-2010 The University of California Berkeley. All
                        rights reserved.
Copyright (c) 2006-2010 The University of Colorado Denver.  All rights
                        reserved.

$COPYRIGHT$

Additional copyrights may follow

$HEADER$

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

- Redistributions of source code must retain the above copyright
  notice, this list of conditions and the following disclaimer.

- Redistributions in binary form must reproduce the above copyright
  notice, this list of conditions and the following disclaimer listed
  in this license in the documentation and/or other materials
  provided with the distribution.

- Neither the name of the copyright holders nor the names of its
  contributors may be used to endorse or promote products derived from
  this software without specific prior written permission.

The copyright holders provide no reassurances that the source code
provided does not infringe any patent, copyright, or any other
intellectual property rights of third parties.  The copyright holders
disclaim any liability to any recipient for claims brought against
recipient by any third party for infringement of that parties
intellectual property rights.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
"AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

======================================================================


==> anc/pfapack/README.txt <==
--------
CONTENTS
--------

This package contains routines to tridiagonalize skew-symmetric
matrices and compute their Pfaffian. It contains routines written in
FORTRAN that are optimized for speed and numerical stability, and can
deal with dense and banded matrices. It also contains code for python
and mathematica that is less optimized, but more intuitive.

The root of the package contains:

 README.txt 		this file
 LICENSE		some notes regarding copyright
 fortran/	     	the implementation in FORTRAN
 fortran/TESTING/	extensive test suite for the FORTRAN
                        implementation
 fortran/EXAMPLES/	example programs in C++ and FORTRAN
 mathematica/		Mathematica implementation
 matlab/                Matlab implementation
 python/		Python implementation + examples


------------
AVAILABILITY
------------

The most recent version of this library, including possible bug fixes
and enhancements, will be available at

http://www.ilorentz.org/~wimmer/downloads.html

------------
REQUIREMENTS
------------

-FORTRAN implementation:
 In order to use the FORTRAN code, one also needs a LAPACK and BLAS
 library (linked, e.g. as -llapack -lblas). Using an optimized LAPACK
 and BLAS will also benefit the speed of this code.

 The FORTRAN implementation uses the LAPACK/BLAS functions LSAME and
 XERBLA. They are sometimes not included in some machine-specific
 precompiled LAPACK and BLAS libraries. In this case you need to
 obtain them from www.netlib.org/blas or www.netlib.org/lapack (files
 lsame.f and xerbla.f).  For more instructions see "Installation"
 below.

-Mathematica implementation:
 No extra requirements except Mathematica (tested on versions 7 and 8,
 but should also run on earlier versions).

-Matlab implementation:
 No extra requirements except Matlab (tested on version 2010b, but
 should also work on previous versions)

-python implementation:
 The python implementation requires numpy and scipy.

-----------
INSTALLATON
-----------

-FORTRAN implementation:
 In order to compile the FORTRAN library, change fortran/makefile to use
 your favorite compiler and options, and then type "make". Copy
 libpfapack.a to wherever you need it.

 If your LAPACK and BLAS library does not contain LSAME and XERBLA
 (this is the case if the example programs fail to compile with the
 linker complaining about missing symbols such as 'lsame_' and
 'xerbla_), obtain lsame.f and xerbla.f
 (e.g. www.netlib.org/blas/lsame.f and www.netlib.org/blas/xerbla.f)
 and put them in fortran/. Finally, add "lsame.o xerbla.o" to the
 OBJECTS, and compile with "make".

-Mathematica, Matlab and python implementation:
 No particular installation steps required.

----------------
EXAMPLES AND USE
----------------

All implementations are documented extensively in-place in the
respective files.

-FORTRAN implementation:
 The directory fortran/ contains an extensive test-suite checking the
 implementation in the directory TESTING/. Examples are in the
 directory examples/, with both C++ and FORTRAN examples. In all cases
 modify makefile to use your favorite compiler and options, as well
 as your LAPACK and BLAS library.

 The C++ examples also contain an include file "pfapack.h" that
 defines the interface to the FORTRAN code for C/C++.

 For dense matrices, the Householder transformations used in the
 skew-symmetric tridiagonalization are stored in the same format as
 used by the symmetric and Hermitian LAPACK tridiagonalization
 routines. Hence, the LAPACK routines xORGTR/xUNGTR can be used to
 form the transformation matrix explicitely, and xORMTR/xUNMTR can be
 used to multiply another matrix with the transformation, without
 forming it explicitely.

-Mathematica implementation:
 The file pfaffian.nb contains both the definitions of the routines as
 well as examples. Details are given in mathematica/README.txt

-Matlab implementation:
 The function files must be in a path where Matlab searches for
 external functions (for example, the working directory). Details
 are given in matlab/README.txt

-python implementation:
 Import the implementation to your python program to use the routines.
 A test program is included, the tests can be run using nosetests.
 Details are given in python/README.txt


==> anc/pfapack/fortran/EXAMPLES/cplusplus/README.txt <==
--------
Overview
--------

The Fortran routines from PFAPACK can usually be called easily from
C or C++, too. The two examples here show how this can be achieved from
C++.

The C++ routines call the Fortran77 interface of PFAPACK. The header
file pfapack.h contains the necessary subroutine declarations.  When
calling Fortran from C, it is necessary to realize that Fortran passes
all of its parameters by reference, i.e. all arguments are actually
pointers to variables.

Interoperability between C and Fortran77 is not standardized, but
usually works (compiling the library and the program with compilers
from the same family, for example the GNU compiler family with g++ and
gfortran, often helps). Details depend on the specific architecture:
For example, usually the routine names in Fortran are appended by an
underscore (this is assumed in pfapack.h), but this can differ.  The
examples here can only serve as a guideline on how to call PFAPACK
from C.

-------------------------------
Overview of the example program
-------------------------------

example_dense.cc:
Compute the Pfaffian of a dense matrix

example_band.cc:
Compute the Pfaffian of a banded matrix


==> anc/pfapack/fortran/EXAMPLES/cplusplus/example_band.cc <==
#include <iostream>
#include <vector>
#include <cstdlib>

#include "pfapack.h"

using namespace std;

int bandlower_fortran(int i, int j, int N, int KD)
{
  if(j<=i && i<=std::min(N,j+KD)) {
    return i-j + (KD+1)*(j-1);
  }
  else {
    cerr << "Index out of range for lower band matrix!" << endl;
    exit(10);
  }
}

main()
{
  //banded real example
  {
    int N=4;
    int KD=2;
    int KD1=KD+1;

    vector<double> A((KD1)*N);

    //build up a skewsymmetric matrix

    fill(A.begin(), A.end(), 0.0);

    //LAPACK uses FORTRAN arrays
    //A(i,j)=A[i-1+(j-1)*N]

    A[bandlower_fortran(3,1,N,KD)]=1.0;

    A[bandlower_fortran(4,2,N,KD)]=1.0;

    //now compute the pfaffian working with the lower triangle

    double pfaffian;
    int info=0;
    vector<double> WORK(3*N-1);
    int LWORK;

    //now do the real calculation
    dskbpfa_("L", &N, &KD, &A[0], &KD1, &pfaffian, &WORK[0],
	     &info);

    cout << "The pfaffian is " << pfaffian << endl;
    cout << "(result should be approx. -1.0)" << endl;
  }
}


==> anc/pfapack/fortran/EXAMPLES/cplusplus/example_dense.cc <==
#include <iostream>
#include <vector>

#include "pfapack.h"

using namespace std;

int dense_fortran(int i, int j, int N)
{
  return i-1+(j-1)*N;
}

main()
{
  //dense complex example
  int N=4;

  vector<complex<double> > A(N*N);

  //build up a skewsymmetric matrix

  fill(A.begin(), A.end(), 0.0);

  //LAPACK uses FORTRAN arrays
  //A(i,j)=A[i-1+(j-1)*N]

  A[dense_fortran(1,2,N)]=1.0;
  A[dense_fortran(2,1,N)]=-1.0;

  A[dense_fortran(1,3,N)]=2.0;
  A[dense_fortran(3,1,N)]=-2.0;

  A[dense_fortran(1,4,N)]=3.0;
  A[dense_fortran(4,1,N)]=-3.0;

  A[dense_fortran(2,3,N)]=complex<double>(0, 4.0);
  A[dense_fortran(3,2,N)]=-complex<double>(0, 4.0);

  A[dense_fortran(2,4,N)]=5.0;
  A[dense_fortran(4,2,N)]=-5.0;

  A[dense_fortran(3,4,N)]=6.0;
  A[dense_fortran(4,3,N)]=-6.0;

  //now compute the pfaffian working with the lower triangle

  complex<double> pfaffian;
  int info=0;
  vector<complex<double> > WORK(N);
  vector<double> RWORK(N-1);
  vector<int> IWORK(N);
  int LWORK;

  //workspace query for optimal workspace
  LWORK=-1;
  zskpfa_("L", "P", &N, &A[0], &N, &pfaffian, &IWORK[0],
	  &WORK[0], &LWORK, &RWORK[0], &info);

  LWORK=static_cast<int>(real(WORK[0]));
  WORK.resize(LWORK);

  //now do the real calculation
  zskpfa_("L", "P", &N, &A[0], &N, &pfaffian, &IWORK[0],
	  &WORK[0], &LWORK, &RWORK[0], &info);

  cout << "The pfaffian is " << pfaffian << endl;

  //Now repeat the calculation using the upper triangle
  //(which is still untouched)

  //just for fun, use only the minimal WORK size,
  //the function should still work (though maybe slower)

  WORK.resize(N);
  zskpfa_("U", "P", &N, &A[0], &N, &pfaffian, &IWORK[0],
	  &WORK[0], &N, &RWORK[0], &info);

  cout << "The pfaffian is " << pfaffian << endl;

  cout << "Those two numbers should be the same and equal to approx. (-4, 12)"
       << endl;

}


==> anc/pfapack/fortran/EXAMPLES/cplusplus/makefile <==
CC = g++
CFLAGS = -O3
LFLAGS = ../../libpfapack.a -llapack -lblas -lgfortran

all: example_dense.out example_band.out

example_dense.out: example_dense.cc
	$(CC) $(CFLAGS) example_dense.cc -o example_dense.out $(LFLAGS)

example_band.out: example_band.cc
	$(CC) $(CFLAGS) example_band.cc -o example_band.out $(LFLAGS)

clean:
	rm -f *.out

==> anc/pfapack/fortran/EXAMPLES/cplusplus/pfapack.h <==
#ifndef PFAPACK_FORTRAN_H
#define PFAPACK_FORTRAN_H

#include <complex>

extern "C" {
  //prototypes for the PFAPACK routines S,D,C,ZSKTRF

  void ssktrf_(const char *, const char *, const int *,
               float *, const int *, int *, float *,
               const int *, int *);

  void dsktrf_(const char *, const char *, const int *,
               double *, const int *, int *, double *,
               const int *, int *);

  void csktrf_(const char *, const char *, const int *,
               std::complex<float> *, const int *, int *,
               std::complex<float> *, const int *, int *);

  void zsktrf_(const char *, const char *, const int *,
               std::complex<double> *, const int *, int *,
               std::complex<double> *, const int *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKTF2

  void ssktf2_(const char *, const char *, const int *,
               float *, const int *, int *, int *);

  void dsktf2_(const char *, const char *, const int *,
               double *, const int *, int *, int *);

  void csktf2_(const char *, const char *, const int *,
               std::complex<float> *, const int *, int *,
               int *);

  void zsktf2_(const char *, const char *, const int *,
               std::complex<double> *, const int *, int *,
               int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKTRD

  void ssktrd_(const char *, const char *, const int *,
               float *, const int *, float *, float *,
               float *, const int *, int *);

  void dsktrd_(const char *, const char *, const int *,
               double *, const int *, double *, double *,
               double *, const int *, int *);

  void csktrd_(const char *, const char *, const int *,
               std::complex<float> *, const int *, float *,
               std::complex<float> *,
               std::complex<float> *, const int *, int *);

  void zsktrd_(const char *, const char *, const int *,
               std::complex<double> *, const int *,
               double *, std::complex<double> *,
               std::complex<double> *, const int *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKTD2

  void ssktd2_(const char *, const char *, const int *,
               float *, const int *, float *, float *, int *);

  void dsktd2_(const char *, const char *, const int *,
               double *, const int *, double *, double *,
               int *);

  void csktd2_(const char *, const char *, const int *,
               std::complex<float> *, const int *, float *,
               std::complex<float> *, int *);

  void zsktd2_(const char *, const char *, const int *,
               std::complex<double> *, const int *,
               double *, std::complex<double> *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKPFA

  void sskpfa_(const char *, const char *, const int *,
               float *, const int *, float *, int *,
               float *, const int *, int *);

  void dskpfa_(const char *, const char *, const int *,
               double *, const int *, double *, int *,
               double *, const int *, int *);

  void cskpfa_(const char *, const char *, const int *,
               std::complex<float> *, const int *,
               std::complex<float> *, int *,
               std::complex<float> *, const int *, float *,
               int *);

  void zskpfa_(const char *, const char *, const int *,
               std::complex<double> *, const int *,
               std::complex<double> *, int *,
               std::complex<double> *, const int *,
               double *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKPF10

  void sskpf10_(const char *, const char *, const int *,
                float *, const int *, float *, int *,
                float *, const int *, int *);

  void dskpf10_(const char *, const char *, const int *,
                double *, const int *, double *, int *,
                double *, const int *, int *);

  void cskpf10_(const char *, const char *, const int *,
                std::complex<float> *, const int *,
                std::complex<float> *, int *,
                std::complex<float> *, const int *,
                float *, int *);

  void zskpf10_(const char *, const char *, const int *,
                std::complex<double> *, const int *,
                std::complex<double> *, int *,
                std::complex<double> *, const int *,
                double *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKBTRD

  void sskbtrd_(const char *, const char *, const char *,
                const int *, const int *, float *,
                const int *, float *, float *, const int *,
                float *, int *);

  void dskbtrd_(const char *, const char *, const char *,
                const int *, const int *, double *,
                const int *, double *, double *,
                const int *, double *, int *);

  void cskbtrd_(const char *, const char *, const char *,
                const int *, const int *,
                std::complex<float> *, const int *,
                float *, std::complex<float> *,
                std::complex<float> *, const int *,
                std::complex<float> *, float *, int *);

  void zskbtrd_(const char *, const char *, const char *,
                const int *, const int *,
                std::complex<double> *, const int *,
                double *, std::complex<double> *,
                std::complex<double> *, const int *,
                std::complex<double> *, double *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKBPFA

  void sskbpfa_(const char *, const int *, const int *,
                float *, const int *, float *, float *,
                int *);

  void dskbpfa_(const char *, const int *, const int *,
                double *, const int *, double *, double *,
                int *);

  void cskbpfa_(const char *, const int *, const int *,
                std::complex<float> *, const int *,
                std::complex<float> *,
                std::complex<float> *, float *, int *);

  void zskbpfa_(const char *, const int *, const int *,
                std::complex<double> *, const int *,
                std::complex<double> *,
                std::complex<double> *, double *, int *);

  //prototypes for the PFAPACK routines S,D,C,ZSKBPF10

  void sskbpf10_(const char *, const int *, const int *,
                 float *, const int *, float *, float *,
                 int *);

  void dskbpf10_(const char *, const int *, const int *,
                 double *, const int *, double *, double *,
                 int *);

  void cskbpf10_(const char *, const int *, const int *,
                 std::complex<float> *, const int *,
                 std::complex<float> *,
                 std::complex<float> *, float *, int *);

  void zskbpf10_(const char *, const int *, const int *,
                 std::complex<double> *, const int *,
                 std::complex<double> *,
                 std::complex<double> *, double *, int *);
}

#endif


==> anc/pfapack/fortran/EXAMPLES/fortran/README.txt <==
--------
Overview
--------

This folder contains a number of examplary programs demonstrating the
use of the PFAPACK library. The examples only work with fairly small
matrices (4x4) to remain on a tutorial level, but are easily extended
to arbitrarily sized matrices.

example1.f and example1_ws.f use the Fortran77 interface of PFAPACK,
the remaining examples the Fortran95 interface. Examples 1-5 deal with
dense matrices, 6-7 with banded matrices.

-----------
Compilation
-----------

Modify the makefile to use your favorite compiler and LAPACK library
and compile all examples using "make all"

---------------------------------
Overview of the example programs:
---------------------------------

example1.f:
 Compute the Pfaffian of two different 4x4 matrices using the Fortran77
 interface of PFAPACK

example1_ws.f:
 Demonstration of how a workspace query for the computation of
 example1.f should look like

example2.f90:
Identical to example1.f, but using the Fortran95 interface

example3.f90:
 Compute the tridiagonal form of a skew-symmetric matrix under
 orthogonal similarity. This example uses the Householder-based
 algorithm for trdiagonalizing a matrix

example4.f90:
 Compute the LTL^T decomposition of a skew-symmetric matrix using the
 Parlett-Reid algorithm and the lower triangle of the matrix

example4_upper.f90:
 Similar to example4.f90, but using the upper triangle.  Consequently,
 an UTU^T decomposition is computed.

example5.f90:
 Compute the Pfaffian manually from a LTL^T decomposition. Doing so
 might be useful if only the sign of the Pfaffian is needed, i.e. when
 the values as returned by SKPFA and SKPF10 are not needed.

example6.f90:
 Compute the Pfaffian of banded skew-symmetric matrices

example7.f90:
 Compute the tridiagonal form of a banded skew-symmetric matrix under
 orthogonal similarity.


==> anc/pfapack/fortran/EXAMPLES/fortran/example1.f <==
*     Example1: compute the Pfaffian of two different 4x4 matrix
*               Uses the Fortran77 interface
      PROGRAM Example1

      INTEGER LWORK
*     The parameter LWORK sets the workspace size In principle, in this
*     Fortran77 implementation it should be determined separately
*     (Fortran77 does not allow for dynamic memory allocation, hence the
*      workspace size must be fixed at compile time).
*     The program example1-ws.f shows how to do this. Here, LWORK is set
*     to the minimal work space size.
      PARAMETER ( LWORK = 1 )
      DOUBLE PRECISION A(4,4)
      DOUBLE PRECISION WORK(LWORK)
      DOUBLE PRECISION PFAFF
      INTEGER IWORK(4)
      INTEGER INFO

      WRITE (*,*)
     $     "Example program: compute the Pfaffian of two different 4x4 m
     $atrices"

      A=0D0

*     The two matrices can be stored in one dense matrix,
*     in the upper and lower triangle, respectively

*     Matrix 1: sparse matrix
*     Set only the upper triangle

      A(1,3)=1D0
      A(2,4)=1D0

*     Matrix 2: dense matrix
*     Set only the lower triangle

      A(2,1)=-1D0
      A(3,1)=-2D0
      A(4,1)=-3D0
      A(3,2)=-4D0
      A(4,2)=-5D0
      A(4,3)=-6D0

*     
      CALL DSKPFA('U', 'P', 4, A, 4, PFAFF, IWORK, WORK, LWORK, INFO)

      WRITE (*,*) "Pfaffian of example matrix 1: ", PFAFF
      WRITE (*,*) "(The result should be -1.0)"

      END


==> anc/pfapack/fortran/EXAMPLES/fortran/example1_ws.f <==
*     Fortran 77 interface example: 
*     workspace query for program example1.f

      PROGRAM Example1ws
      
      DOUBLE PRECISION A(4,4)
      DOUBLE PRECISION WORK(1)
      DOUBLE PRECISION PFAFF
      INTEGER IWORK(4)
      INTEGER INFO

      WRITE (*,*) "Workspace query for example1.f"

*     Perform workspace query
      CALL DSKPFA('U', 'P', 4, A, 4, PFAFF, IWORK, WORK, -1, INFO)

      WRITE (*,*) "Optimal workspace for example1.f: ", INT(WORK(1))
      WRITE (*,*) "(optimal workspace is individual for each computer)"
      END


==> anc/pfapack/fortran/EXAMPLES/fortran/example2.f90 <==
!Fortran 95 interface example:
!compute the Pfaffian of two different 4x4 matrix
!The computation done here is the same as in example1.f
!but using the Fortran95 interface of PFAPACK

PROGRAM Example2
  USE F95_PFAPACK
  IMPLICIT NONE
  REAL(KIND(1D0)) ::A(4,4)
  REAL(KIND(1D0)) :: PFAFF

  WRITE (*,*) "Example program: compute the Pfaffian of two different 4x4 matrices, using the Fortran95 interface"

  A=0D0

!The two matrices can be stored in one dense matrix,
!in the upper and lower triangle, respectively

!Matrix 1: sparse matrix
!Set only the upper triangle

  A(1,3)=1D0
  A(2,4)=1D0

!Matrix 2: dense matrix
!Set only the lower triangle

  A(2,1)=-1D0
  A(3,1)=-2D0
  A(4,1)=-3D0
  A(3,2)=-4D0
  A(4,2)=-5D0
  A(4,3)=-6D0

!First matrix 1
  CALL SKPFA(A, PFAFF)

  WRITE (*,*) "Pfaffian of example matrix 1: ", PFAFF
  WRITE (*,*) "(The result should be -1.0)"

!Then matrix 2
  CALL SKPFA(A, PFAFF, UPLO = 'L')

  WRITE (*,*) "Pfaffian of example matrix 2: ", PFAFF
  WRITE (*,*) "(The result should be 8.0)"


END PROGRAM Example2


==> anc/pfapack/fortran/EXAMPLES/fortran/example3.f90 <==
!Example3: compute the tridiagonal form of a skew-symmetric
!matrix under orthogonal similarity and compute the corresponding
!transformation. Uses the Fortrann95 interface of PFAPACK (but
!the Fortran77 version of LAPACK for DORGTR)

PROGRAM Example3
  USE F95_PFAPACK
  USE print_matrix
  IMPLICIT NONE
  REAL(KIND(1D0)) :: A(4,4), T(4,4), TEMP(4,4), TAU(3)
  REAL(KIND(1D0)) :: WORK(3)
  INTEGER :: I, INFO
  EXTERNAL DORGTR

  A=0D0

  !Set only the upper triangle of the matrix

  A(1,2)=1D0
  A(1,3)=2D0
  A(1,4)=3D0
  A(2,3)=4D0
  A(2,4)=5D0
  A(3,4)=6D0

  WRITE (*,*) "The example matrix A"
  CALL print_skew_mat(A, 'U')

  !Factorize the matrix
  CALL SKTRD(A, TAU)

  !Extract the tridiagonal part
  T=0D0
  DO I=1,3
     T(I,I+1)=A(I,I+1)
     T(I+1,I)=-A(I,I+1)
  END DO

  WRITE (*,*) "The matrix A is factorized as Q * T * Q^T"

  WRITE (*,*) "with T="
  CALL print_mat(T)

  !the transformation matrix is stored in A
  !(Call to LAPACK uses only minumum workspace N-1)
  CALL DORGTR('U', 4, A, 4, TAU, WORK, 3, INFO)

  WRITE (*,*) "and Q="
  CALL print_mat(A)
  !Note: Q is a full matrix

  !Now demonstrate that the factorization is correct:
  TEMP=MATMUL(A,T)
  T=MATMUL(TEMP, TRANSPOSE(A))

  WRITE (*,*) "Sanity check: computing Q * T * Q^T should give the original matrix"
  CALL print_mat(T)

END PROGRAM Example3


==> anc/pfapack/fortran/EXAMPLES/fortran/example4.f90 <==
!Example4: compute the LTL^T decomposition of a skew-symmetric matrix
!          uses the Fortran95 interface

PROGRAM Example4
  USE F95_PFAPACK
  USE print_matrix
  IMPLICIT NONE
  COMPLEX(KIND(1D0)) :: A(4,4), T(4,4), L(4,4), tmp(4)
  INTEGER :: I, J, IPIV(4)

  A=0D0

  !Set only the lower triangle of the matrix

  A(2,1)=-1D0
  A(3,1)=-2D0
  A(4,1)=-3D0
  A(3,2)=-(0,8D0)
  A(4,2)=-5D0
  A(4,3)=-6D0

  WRITE (*,*) "The example matrix A"
  CALL print_skew_mat(A, 'L')

  !Factorize the matrix
  CALL SKTRF(A, IPIV, UPLO='L')

  !Extract the tridiagonal part
  T=0D0
  DO I=1,3
     T(I,I+1)=-A(I+1,I)
     T(I+1,I)=A(I+1,I)
  END DO

  WRITE (*,*) "The matrix P A P^T is factorized as L * T * L^T"

  WRITE (*,*) "with T="
  CALL print_mat(T)

  !Extract the lower unit triangular matrix L

  L=0D0
  DO J=1,4
     L(J,J)=1D0
     DO I=J+2,4
        L(I,J+1)=A(I,J)
     END DO
  END DO

  WRITE (*,*) "and L="
  CALL print_mat(L)

  !Now demonstrate that the factorization is correct:
  A=MATMUL(L,T)
  T=MATMUL(A, TRANSPOSE(L))

  !apply the inverse permutation to L*T*L^T
  !This is done by doing the interchanges described in IPIV from N=4 to 1
  DO I=4,1,-1
     !interchange rows first
     tmp=T(I,:)
     T(I,:)=T(IPIV(I),:)
     T(IPIV(I),:)=tmp

     !then interchange columns
     tmp=T(:,I)
     T(:,I)=T(:,IPIV(I))
     T(:,IPIV(I))=tmp
  END DO

  WRITE (*,*) "Sanity check: computing P^T* L * T * L^T * P should give the original matrix"
  CALL print_mat(T)

END PROGRAM Example4


==> anc/pfapack/fortran/EXAMPLES/fortran/example4_upper.f90 <==
!Example4: compute the UTU^T decomposition of a skew-symmetric matrix
!          uses the Fortran95 interface

PROGRAM Example4
  USE F95_PFAPACK
  USE print_matrix
  IMPLICIT NONE
  COMPLEX(KIND(1D0)) :: A(4,4), T(4,4), U(4,4), tmp(4)
  INTEGER :: I, J, IPIV(4)

  A=0D0

  !Set only the upper triangle of the matrix

  A(1,2)=1D0
  A(1,3)=2D0
  A(1,4)=3D0
  A(2,3)=(0,8D0)
  A(2,4)=5D0
  A(3,4)=6D0

  WRITE (*,*) "The example matrix A"
  CALL print_skew_mat(A, 'U')

  !Factorize the matrix
  CALL SKTRF(A, IPIV, UPLO='U')

  !Extract the tridiagonal part
  T=0D0
  DO I=1,3
     T(I,I+1)=A(I,I+1)
     T(I+1,I)=-A(I,I+1)
  END DO

  WRITE (*,*) "The matrix P A P^T is factorized as U * T * U^T"

  WRITE (*,*) "with T="
  CALL print_mat(T)

  !Extract the lower unit triangular matrix L

  U=0D0
  DO J=1,4
     U(J,J)=1D0
     DO I=1,J-2
        U(I,J-1)=A(I,J)
     END DO
  END DO

  WRITE (*,*) "and U="
  CALL print_mat(U)

  !Now demonstrate that the factorization is correct:
  A=MATMUL(U,T)
  T=MATMUL(A, TRANSPOSE(U))

  !apply the inverse permutation to U*T*U^T
  !This is done by doing the interchanges described in IPIV from 1 to N=4
  DO I=1,4
     !interchange rows first
     tmp=T(I,:)
     T(I,:)=T(IPIV(I),:)
     T(IPIV(I),:)=tmp

     !then interchange columns
     tmp=T(:,I)
     T(:,I)=T(:,IPIV(I))
     T(:,IPIV(I))=tmp
  END DO

  WRITE (*,*) "Sanity check: computing P^T* U * T * U^T * P should give the original matrix"
  CALL print_mat(T)

END PROGRAM Example4


==> anc/pfapack/fortran/EXAMPLES/fortran/example5.f90 <==
!Example5: compute the LTL^T decomposition of a skew-symmetric matrix
!          to compute the Pfaffian manually.
!          uses the Fortran95 interface

PROGRAM Example5
  USE F95_PFAPACK
  IMPLICIT NONE
  REAL(KIND(1D0)) :: A(4,4), PFAFF
  INTEGER :: I, IPIV(4)

  A=0D0

  !Set only the lower triangle of the matrix

  A(2,1)=-1D0
  A(3,1)=-2D0
  A(4,1)=-3D0
  A(3,2)=-4D0
  A(4,2)=-5D0
  A(4,3)=-6D0

  !Factorize the matrix to compute only a partial tridiagonal form
  CALL SKTRF(A, IPIV, UPLO='L', MODE='P')

  !Multiply every other entry on the sub-diagonal for the Pfaffian
  PFAFF=1D0
  DO I=1, 3, 2
     PFAFF=PFAFF*A(I+1,I)
  END DO

  !Compute the sign of the determinant of the permutation matrix
  !Every interchange in IPIV gives one "-"
  DO I=1, 4
     IF( IPIV(I) /= I ) PFAFF=-PFAFF
  END DO

  WRITE (*,*) "Result of the manual Pfaffian computation: ", PFAFF
  WRITE (*,*) "(The result should be 8.0)"

END PROGRAM Example5


==> anc/pfapack/fortran/EXAMPLES/fortran/example6.f90 <==
!Example6: Compute the Pfaffian of a banded skew-symmetric matrix
!          Uses the Fortran95 interface

PROGRAM Example6
  USE F95_PFAPACK
  IMPLICIT NONE
  REAL(KIND(1D0)) :: Aupper(3,4), Alower(3,4)
  REAL(KIND(1D0)) :: PFAFF
  INTEGER KD

  WRITE (*,*) "Example program: compute the Pfaffian of two banded 4x4 matrices, using the Fortran95 interface"

!We consider matrices with two off-diagonals
  KD=2

  Aupper=0D0
  Alower=0D0

!Matrix1: sparse banded matrix stored in upper band storage format
!entries: A(1,3)=1, A(2,4)=1, all other are zero

  Aupper(KD+1+1-3, 3)=1D0
  Aupper(KD+1+2-4, 4)=1D0

!Matrix 2: dense banded matrix stored in lower band storage format
!entries: A(2,1)=-1, A(3,1)=-2, A(3,2)=-4, A(4,2)=-5, A(4,3)=-6

  Alower(1+2-1, 1)=-1D0
  Alower(1+3-1, 1)=-2D0
  Alower(1+3-2, 2)=-4D0
  Alower(1+4-2, 2)=-5D0
  Alower(1+4-3, 3)=-6D0

!First matrix 1
  CALL SKBPFA(Aupper, PFAFF, UPLO='U')

  WRITE (*,*) "Pfaffian of example matrix 1: ", PFAFF
  WRITE (*,*) "(The result should be approx. -1.0)"

!Then matrix 2
  CALL SKBPFA(Alower, PFAFF, UPLO = 'L')

  WRITE (*,*) "Pfaffian of example matrix 2: ", PFAFF
  WRITE (*,*) "(The result should be approx. -4.0)"

END PROGRAM Example6


==> anc/pfapack/fortran/EXAMPLES/fortran/example7.f90 <==
!Example7: Compute the tridagonal form of a banded skew-symmetric
!          matrix under an orthogonal similarity transform
!          Uses the Fortran95 interface

PROGRAM Example7
  USE F95_PFAPACK
  USE print_matrix
  IMPLICIT NONE
  REAL(KIND(1D0)) :: A(4,4), AB(3,4), Q(4,4), T(4,4)
  INTEGER KD, I, J

  WRITE (*,*) "Example program: tridiagonalize a banded skew-symmetric matrix"

!We consider matrices with two off-diagonals
  KD=2

!Matrix: dense banded matrix stored in lower band storage format
!The dense storage in A is only for conveniently printing it to the screen,
!AB is what matters for the computation

!The dense form
!Set only the lower triangle
  A=0D0

  A(2,1)=-1D0
  A(3,1)=-2D0
  A(3,2)=-4D0
  A(4,2)=-5D0
  A(4,3)=-6D0

!The banded storage (also lower triangle)
  AB=0D0
  DO I=1, 4
     DO J=1,I
        IF( I<=J+KD ) AB(1+I-J,J)=A(I,j)
     END DO
  END DO

  WRITE (*,*) "The original matrix A:"
  CALL print_skew_mat(A,'L')

  !Now factorize (including a computation of the transformation Q)
  CALL SKBTRD(AB, UPLO='L', Q=Q)

  !Extract the tridiagonal matrix
  T=0D0
  DO I=1,3
     T(I,I+1)=-AB(2,I)
     T(I+1,I)=AB(2,I)
  END DO

  WRITE (*,*) "The matrix A is factorized as Q * T * Q^T"

  WRITE (*,*) "with T="
  CALL print_mat(T)

  WRITE (*,*) "and Q="
  CALL print_mat(Q)

  !Now demonstrate that the factorization is correct:
  A=MATMUL(Q,T)
  T=MATMUL(A, TRANSPOSE(Q))

  WRITE (*,*) "Sanity check: computing Q * T * Q^T should give the original matrix"
  CALL print_mat(T)


END PROGRAM Example7


==> anc/pfapack/fortran/EXAMPLES/fortran/makefile <==
PROGS = example1.out example1_ws.out example2.out example3.out		\
example4.out example4_upper.out example5.out example6.out example7.out

FORT = gfortran
FFLAGS = -O3 -I../.. -fimplicit-none
LFLAGS = ../../libpfapack.a -llapack -lblas print_mat.o

all: print_mat.mod $(PROGS)

.SUFFIXES: .f .f90 .mod .out

.f.out:
	$(FORT) $(FFLAGS) $< -o $@ $(LFLAGS)
.f90.out:
	$(FORT) $(FFLAGS) $< -o $@ $(LFLAGS)
.f90.mod:
	$(FORT) $(FFLAGS) $< -c

clean:
	rm -f *.out
	rm -f *.o
	rm -f *.mod

==> anc/pfapack/fortran/EXAMPLES/fortran/print_mat.f90 <==
!Little helper function to print a matrix on the screen
MODULE print_matrix
  INTERFACE print_mat
     SUBROUTINE print_mat_d(A)
       IMPLICIT NONE
       REAL(KIND(1.0D0)) :: A (:,:)
     END SUBROUTINE print_mat_d

     SUBROUTINE print_mat_z(A)
       IMPLICIT NONE
       COMPLEX(KIND(1.0D0)) :: A (:,:)
     END SUBROUTINE print_mat_z
  END INTERFACE

  INTERFACE print_skew_mat
     SUBROUTINE print_skew_mat_d(A, UPLO)
       IMPLICIT NONE
       REAL(KIND(1.0D0)) :: A (:,:)
       CHARACTER(LEN=1) :: UPLO
     END SUBROUTINE print_skew_mat_d

     SUBROUTINE print_skew_mat_z(A, UPLO)
       IMPLICIT NONE
       COMPLEX(KIND(1.0D0)) :: A (:,:)
       CHARACTER(LEN=1) :: UPLO
     END SUBROUTINE print_skew_mat_z
  END INTERFACE
END MODULE print_matrix
   
!print a full matrix on the screen
SUBROUTINE print_mat_d(A)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(F6.3)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_d

SUBROUTINE print_mat_z(A)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(A)',Advance='NO') "("
        WRITE (*,'(F6.2, F6.2)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') " )  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_z

!print a skew-symmetric matrix on the screen
!only accesses either the upper or lower triangle
SUBROUTINE print_skew_mat_d(A, UPLO)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:)
  CHARACTER(LEN=1) :: UPLO

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        IF( UPLO == 'U' ) THEN
           IF( I<=J ) THEN
              WRITE (*,'(F6.3)',Advance='NO') A(I,J)
           ELSE 
              WRITE (*,'(F6.3)',Advance='NO') -A(J,I)
           END IF
        ELSE
           IF( I>=J ) THEN
              WRITE (*,'(F6.3)',Advance='NO') A(I,J)
           ELSE 
              WRITE (*,'(F6.3)',Advance='NO') -A(J,I)
           END IF
        END IF
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_skew_mat_d

SUBROUTINE print_skew_mat_z(A, UPLO)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:)
  CHARACTER(LEN=1) :: UPLO

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(A)',Advance='NO') "("
        IF( UPLO == 'U' ) THEN
           IF( I<=J ) THEN
              WRITE (*,'(F6.2, F6.2)',Advance='NO') A(I,J)
           ELSE 
              WRITE (*,'(F6.2, F6.2)',Advance='NO') -A(J,I)
           END IF
        ELSE
           IF( I>=J ) THEN
              WRITE (*,'(F6.2, F6.2)',Advance='NO') A(I,J)
           ELSE 
              WRITE (*,'(F6.2, F6.2)',Advance='NO') -A(J,I)
           END IF
        END IF
        WRITE (*,'(A)',Advance='NO') " )  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_skew_mat_z


==> anc/pfapack/fortran/TESTING/README.TXT <==
--------
Overview
--------

This directory contains an extensive test suite for the PFAPACK library. 
Modify the makefile to choose your favorite Fortran compiler and 
LAPACK library, and compile and run the test with 'make'. The test programs
indicate whether they are successful or not.

==> anc/pfapack/fortran/TESTING/check_decomp.f90 <==
MODULE check_decomp
  INTERFACE check_LTL_F77
     SUBROUTINE check_LTL_F77_s(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_LTL_F77_s

     SUBROUTINE check_LTL_F77_d(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_LTL_F77_d

     SUBROUTINE check_LTL_F77_c(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_LTL_F77_c

     SUBROUTINE check_LTL_F77_z(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_LTL_F77_z
  END INTERFACE

  INTERFACE check_LTL_F95
     SUBROUTINE check_LTL_F95_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_F95_s

     SUBROUTINE check_LTL_F95_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_F95_d

     SUBROUTINE check_LTL_F95_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_F95_c

     SUBROUTINE check_LTL_F95_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_F95_z
  END INTERFACE

  INTERFACE check_LTL_noblock_F77
     SUBROUTINE check_LTL_noblock_F77_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F77_s

     SUBROUTINE check_LTL_noblock_F77_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F77_d

     SUBROUTINE check_LTL_noblock_F77_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F77_c

     SUBROUTINE check_LTL_noblock_F77_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F77_z
  END INTERFACE

  INTERFACE check_LTL_noblock_F95
     SUBROUTINE check_LTL_noblock_F95_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F95_s

     SUBROUTINE check_LTL_noblock_F95_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F95_d

     SUBROUTINE check_LTL_noblock_F95_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F95_c

     SUBROUTINE check_LTL_noblock_F95_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_LTL_noblock_F95_z
  END INTERFACE

  INTERFACE check_QTQ_F77
     SUBROUTINE check_QTQ_F77_s(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_QTQ_F77_s

     SUBROUTINE check_QTQ_F77_d(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_QTQ_F77_d

     SUBROUTINE check_QTQ_F77_c(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_QTQ_F77_c

     SUBROUTINE check_QTQ_F77_z(UPLO, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_QTQ_F77_z
  END INTERFACE

  INTERFACE check_QTQ_F95
     SUBROUTINE check_QTQ_F95_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_F95_s

     SUBROUTINE check_QTQ_F95_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_F95_d

     SUBROUTINE check_QTQ_F95_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_F95_c

     SUBROUTINE check_QTQ_F95_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_F95_z
  END INTERFACE

  INTERFACE check_QTQ_noblock_F77
     SUBROUTINE check_QTQ_noblock_F77_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F77_s

     SUBROUTINE check_QTQ_noblock_F77_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F77_d

     SUBROUTINE check_QTQ_noblock_F77_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F77_c

     SUBROUTINE check_QTQ_noblock_F77_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F77_z
  END INTERFACE

  INTERFACE check_QTQ_noblock_F95
     SUBROUTINE check_QTQ_noblock_F95_s(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F95_s

     SUBROUTINE check_QTQ_noblock_F95_d(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F95_d

     SUBROUTINE check_QTQ_noblock_F95_c(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F95_c

     SUBROUTINE check_QTQ_noblock_F95_z(UPLO, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_noblock_F95_z
  END INTERFACE

  INTERFACE check_QTQ_band_F77
     SUBROUTINE check_QTQ_band_F77_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F77_s

     SUBROUTINE check_QTQ_band_F77_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F77_d

     SUBROUTINE check_QTQ_band_F77_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F77_c

     SUBROUTINE check_QTQ_band_F77_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F77_z
  END INTERFACE

  INTERFACE check_QTQ_band_F95
     SUBROUTINE check_QTQ_band_F95_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F95_s

     SUBROUTINE check_QTQ_band_F95_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F95_d

     SUBROUTINE check_QTQ_band_F95_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F95_c

     SUBROUTINE check_QTQ_band_F95_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO 
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_QTQ_band_F95_z
  END INTERFACE
END MODULE check_decomp


==> anc/pfapack/fortran/TESTING/check_decomp_c.f90 <==
!Functions for single complex

SUBROUTINE check_LTL_F77_c(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0E0)) :: QUERY(1)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  ! first workspace query
  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV, WORK)

END SUBROUTINE check_LTL_F77_c

SUBROUTINE check_LTL_F95_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRF(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_F95_c

SUBROUTINE check_LTL_noblock_F77_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(UPLO, "N", N, A, MAX(1,N), IPIV, INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(U))

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F77_c

SUBROUTINE check_LTL_noblock_F95_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F95_c

SUBROUTINE check_QTQ_F77_c(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:), TAU(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0E0)) :: QUERY(1)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU, WORK)

END SUBROUTINE check_QTQ_F77_c

SUBROUTINE check_QTQ_F95_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TAU(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, TAU)

END SUBROUTINE check_QTQ_F95_c

SUBROUTINE check_QTQ_noblock_F77_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), TAU(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(UPLO, "N", N, A, MAX(1,N), E, TAU, INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F77_c

SUBROUTINE check_QTQ_noblock_F95_c(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), TAU(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F95_c

SUBROUTINE check_QTQ_band_F77_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:), RWORK(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0E0)) :: DETQ
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), RWORK(N), WORK(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD("V", UPLO, "N", N, KD, AB, MAX(1,SIZE(AB,1)), E, &
              DETQ, Q, MAX(1,N), WORK, RWORK, INFO)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2, E, WORK)

END SUBROUTINE check_QTQ_band_F77_c

SUBROUTINE check_QTQ_band_F95_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD(AB, UPLO=UPLO, Q=Q)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2)

END SUBROUTINE check_QTQ_band_F95_c


==> anc/pfapack/fortran/TESTING/check_decomp_d.f90 <==
!Functions for double precision

SUBROUTINE check_LTL_F77_d(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  REAL(KIND(1.0D0)) :: QUERY(1)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  ! first workspace query
  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV, WORK)

END SUBROUTINE check_LTL_F77_d

SUBROUTINE check_LTL_F95_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRF(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_F95_d

SUBROUTINE check_LTL_noblock_F77_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(UPLO, "N", N, A, MAX(1,N), IPIV, INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(U))

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F77_d

SUBROUTINE check_LTL_noblock_F95_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F95_d

SUBROUTINE check_QTQ_F77_d(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  REAL(KIND(1.0D0)) :: QUERY(1)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU, WORK)

END SUBROUTINE check_QTQ_F77_d

SUBROUTINE check_QTQ_F95_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_F95_d

SUBROUTINE check_QTQ_noblock_F77_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(UPLO, "N", N, A, MAX(1,N), E, TAU, INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F77_d

SUBROUTINE check_QTQ_noblock_F95_d(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F95_d

SUBROUTINE check_QTQ_band_F77_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), WORK(2*N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD("V", UPLO, "N", N, KD, AB, MAX(1,SIZE(AB,1)), E, Q, MAX(1,N), WORK, INFO)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2, E, WORK)

END SUBROUTINE check_QTQ_band_F77_d

SUBROUTINE check_QTQ_band_F95_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD(AB, UPLO=UPLO, Q=Q)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2)

END SUBROUTINE check_QTQ_band_F95_d


==> anc/pfapack/fortran/TESTING/check_decomp_s.f90 <==
!Functions for double precision

SUBROUTINE check_LTL_F77_s(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  REAL(KIND(1.0E0)) :: QUERY(1)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  ! first workspace query
  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(U))

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV, WORK)

END SUBROUTINE check_LTL_F77_s

SUBROUTINE check_LTL_F95_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRF(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_F95_s

SUBROUTINE check_LTL_noblock_F77_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(UPLO, "N", N, A, MAX(1,N), IPIV, INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(U))

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F77_s

SUBROUTINE check_LTL_noblock_F95_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F95_s

SUBROUTINE check_QTQ_F77_s(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  REAL(KIND(1.0E0)) :: QUERY(1)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU, WORK)

END SUBROUTINE check_QTQ_F77_s

SUBROUTINE check_QTQ_F95_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_F95_s

SUBROUTINE check_QTQ_noblock_F77_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(UPLO, "N", N, A, MAX(1,N), E, TAU, INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F77_s

SUBROUTINE check_QTQ_noblock_F95_s(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:), TAU(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F95_s

SUBROUTINE check_QTQ_band_F77_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: E(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), WORK(2*N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD("V", UPLO, "N", N, KD, AB, MAX(1,SIZE(AB,1)), E, Q, MAX(1,N), WORK, INFO)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2, E, WORK)

END SUBROUTINE check_QTQ_band_F77_s

SUBROUTINE check_QTQ_band_F95_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL
  
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD(AB, UPLO=UPLO, Q=Q)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2)

END SUBROUTINE check_QTQ_band_F95_s


==> anc/pfapack/fortran/TESTING/check_decomp_z.f90 <==
!Functions for double complex

SUBROUTINE check_LTL_F77_z(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0D0)) :: QUERY(1)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  ! first workspace query
  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRF(UPLO, "N", N, A, MAX(1,N), IPIV, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV, WORK)

END SUBROUTINE check_LTL_F77_z

SUBROUTINE check_LTL_F95_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRF(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_F95_z

SUBROUTINE check_LTL_noblock_F77_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(UPLO, "N", N, A, MAX(1,N), IPIV, INFO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(U))

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F77_z

SUBROUTINE check_LTL_noblock_F95_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), U(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER, ALLOCATABLE :: IPIV(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), U(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), IPIV(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTF2(A, IPIV, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unit_tri(UPLO, A, U)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(U,T)
  A=TRANSPOSE(U)
  TEMP2=MATMUL(TEMP1,A)

  CALL rowcol_invperm(UPLO, TEMP2, IPIV)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, U, T, TEMP1, TEMP2, IPIV)

END SUBROUTINE check_LTL_noblock_F95_z

SUBROUTINE check_QTQ_F77_z(UPLO, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:), TAU(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0D0)) :: QUERY(1)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, QUERY, -1, INFO)
  LWORK = MAX(1, INT(QUERY(1)*RELW))

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKTRD(UPLO, "N", N, A, MAX(1,N), E, TAU, WORK, MAX(1,LWORK), INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU, WORK)

END SUBROUTINE check_QTQ_F77_z

SUBROUTINE check_QTQ_F95_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TAU(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTRD(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, TAU)

END SUBROUTINE check_QTQ_F95_z

SUBROUTINE check_QTQ_noblock_F77_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), TAU(:)
  INTEGER :: INFO, ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(UPLO, "N", N, A, MAX(1,N), E, TAU, INFO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F77_z

SUBROUTINE check_QTQ_noblock_F95_z(UPLO, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Ac(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), TAU(:)
  INTEGER :: ISTAT, N

  N = SIZE(B,2)

  !Allocate memory
  ALLOCATE(A(N,N), Ac(N,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), TAU(N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B
  Ac=B

  !compute the factorization
  CALL SKTD2(A, TAU, UPLO = UPLO)

  !Reconstruct the matrix
  CALL extract_unitary(UPLO, A, TAU, Q)
  CALL extract_trid(UPLO, A, T)

  TEMP1=MATMUL(Q,T)
  A=TRANSPOSE(Q)
  TEMP2=MATMUL(TEMP1,A)

  RESIDUAL = resid(TEMP2, Ac)

  DEALLOCATE(A, Ac, Q, T, TEMP1, TEMP2, E, TAU)

END SUBROUTINE check_QTQ_noblock_F95_z

SUBROUTINE check_QTQ_band_F77_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: E(:), RWORK(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:), WORK(:)
  COMPLEX(KIND(1.0D0)) :: DETQ
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), E(N-1), RWORK(N), WORK(N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD("V", UPLO, "N", N, KD, AB, MAX(1,SIZE(AB,1)), E, &
              DETQ, Q, MAX(1,N), WORK, RWORK, INFO)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2, E, WORK)

END SUBROUTINE check_QTQ_band_F77_z

SUBROUTINE check_QTQ_band_F95_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO 
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL
  
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:), Q(:,:), T(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP1(:,:), TEMP2(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), Q(N,N), T(N,N), TEMP1(N,N), &
       TEMP2(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBTRD(AB, UPLO=UPLO, Q=Q)

  !Reconstruct the matrix
  CALL extract_trid_band(UPLO, AB, T)

  TEMP1=MATMUL(Q,T)
  TEMP2=MATMUL(TEMP1,TRANSPOSE(Q))

  RESIDUAL = resid(TEMP2, B)

  DEALLOCATE(AB, Q, T, TEMP1, TEMP2)

END SUBROUTINE check_QTQ_band_F95_z


==> anc/pfapack/fortran/TESTING/check_pfaffian.f90 <==
MODULE check_pfaffian
  INTERFACE check_pfaff_F77
     SUBROUTINE check_pfaff_F77_s(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff_F77_s

     SUBROUTINE check_pfaff_F77_d(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff_F77_d

     SUBROUTINE check_pfaff_F77_c(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff_F77_c

     SUBROUTINE check_pfaff_F77_z(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff_F77_z
  END INTERFACE

  INTERFACE check_pfaff_F95
     SUBROUTINE check_pfaff_F95_s(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_F95_s

     SUBROUTINE check_pfaff_F95_d(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_F95_d

     SUBROUTINE check_pfaff_F95_c(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_F95_c

     SUBROUTINE check_pfaff_F95_z(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_F95_z
  END INTERFACE

  INTERFACE check_pfaff10_F77
     SUBROUTINE check_pfaff10_F77_s(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff10_F77_s

     SUBROUTINE check_pfaff10_F77_d(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff10_F77_d

     SUBROUTINE check_pfaff10_F77_c(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff10_F77_c

     SUBROUTINE check_pfaff10_F77_z(UPLO, METHOD, B, RESIDUAL, RELW)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL, RELW
     END SUBROUTINE check_pfaff10_F77_z
  END INTERFACE

  INTERFACE check_pfaff10_F95
     SUBROUTINE check_pfaff10_F95_s(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_F95_s

     SUBROUTINE check_pfaff10_F95_d(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       REAL(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_F95_d

     SUBROUTINE check_pfaff10_F95_c(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0E0)) :: B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_F95_c

     SUBROUTINE check_pfaff10_F95_z(UPLO, METHOD, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO, METHOD
       COMPLEX(KIND(1.0D0)) :: B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_F95_z
  END INTERFACE

  INTERFACE check_pfaff_band_F77
     SUBROUTINE check_pfaff_band_F77_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F77_s

     SUBROUTINE check_pfaff_band_F77_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F77_d

     SUBROUTINE check_pfaff_band_F77_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F77_c

     SUBROUTINE check_pfaff_band_F77_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F77_z
  END INTERFACE

  INTERFACE check_pfaff_band_F95
     SUBROUTINE check_pfaff_band_F95_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F95_s

     SUBROUTINE check_pfaff_band_F95_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F95_d

     SUBROUTINE check_pfaff_band_F95_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F95_c

     SUBROUTINE check_pfaff_band_F95_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff_band_F95_z
  END INTERFACE

  INTERFACE check_pfaff10_band_F77
     SUBROUTINE check_pfaff10_band_F77_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F77_s

     SUBROUTINE check_pfaff10_band_F77_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F77_d

     SUBROUTINE check_pfaff10_band_F77_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F77_c

     SUBROUTINE check_pfaff10_band_F77_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F77_z
  END INTERFACE

  INTERFACE check_pfaff10_band_F95
     SUBROUTINE check_pfaff10_band_F95_s(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F95_s

     SUBROUTINE check_pfaff10_band_F95_d(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F95_d

     SUBROUTINE check_pfaff10_band_F95_c(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0E0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F95_c

     SUBROUTINE check_pfaff10_band_F95_z(UPLO, A, B, RESIDUAL)
       IMPLICIT NONE
       CHARACTER(LEN=1) :: UPLO
       COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       REAL(KIND(1.0D0)) :: RESIDUAL
     END SUBROUTINE check_pfaff10_band_F95_z
  END INTERFACE

END MODULE check_pfaffian


==> anc/pfapack/fortran/TESTING/check_pfaffian_c.f90 <==
!Functions for single complex

SUBROUTINE check_pfaff_F77_c(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW

  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  COMPLEX(KIND(1.0E0)) :: QUERY(1), PFAFF, RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: RWORK(:)
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), RWORK(1), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), RWORK(N-1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, &
             RWORK, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, &
             RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff_F77_c

SUBROUTINE check_pfaff_F95_c(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0E0)) :: PFAFF, RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPFA(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff_F95_c

SUBROUTINE check_pfaff10_F77_c(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW

  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  COMPLEX(KIND(1.0E0)) :: QUERY(1), PFAFF(2), RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: RWORK(:)
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), RWORK(1), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), RWORK(N-1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, &
             RWORK, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, &
              RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, RWORK, WORK)

END SUBROUTINE check_pfaff10_F77_c

SUBROUTINE check_pfaff10_F95_c(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPF10(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff10_F95_c

SUBROUTINE check_pfaff_band_F77_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)) :: PFAFF, RPFAFF
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: RWORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(N), RWORK(2*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, &
              RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK, RWORK)

END SUBROUTINE check_pfaff_band_F77_c

SUBROUTINE check_pfaff_band_F95_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)) :: PFAFF, RPFAFF
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff_band_F95_c

SUBROUTINE check_pfaff10_band_F77_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: RWORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(N), RWORK(2*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, &
               RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK, RWORK)

END SUBROUTINE check_pfaff10_band_F77_c

SUBROUTINE check_pfaff10_band_F95_c(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  COMPLEX(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff10_band_F95_c


==> anc/pfapack/fortran/TESTING/check_pfaffian_d.f90 <==
!Functions for double precision

SUBROUTINE check_pfaff_F77_d(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0D0)) :: QUERY(1), PFAFF, RPFAFF
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, 2*N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff_F77_d

SUBROUTINE check_pfaff_F95_d(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0D0)) :: PFAFF, RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPFA(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff_F95_d

SUBROUTINE check_pfaff10_F77_d(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0D0)) :: QUERY(1), PFAFF(2), RPFAFF
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, 2*N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff10_F77_d

SUBROUTINE check_pfaff10_F95_d(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPF10(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff10_F95_d

SUBROUTINE check_pfaff_band_F77_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)) :: PFAFF, RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(3*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  IF( N == 0 ) N = 1

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK)

END SUBROUTINE check_pfaff_band_F77_d

SUBROUTINE check_pfaff_band_F95_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)) :: PFAFF, RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  IF( N == 0 ) N = 1

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff_band_F95_d

SUBROUTINE check_pfaff10_band_F77_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(3*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK)

END SUBROUTINE check_pfaff10_band_F77_d

SUBROUTINE check_pfaff10_band_F95_d(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  REAL(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff10_band_F95_d


==> anc/pfapack/fortran/TESTING/check_pfaffian_s.f90 <==
!Functions for single precision

SUBROUTINE check_pfaff_F77_s(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW

  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0E0)) :: QUERY(1), PFAFF, RPFAFF
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, 2*N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff_F77_s

SUBROUTINE check_pfaff_F95_s(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0E0)) :: PFAFF, RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPFA(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff_F95_s

SUBROUTINE check_pfaff10_F77_s(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL, RELW

  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0E0)) :: QUERY(1), PFAFF(2), RPFAFF
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, 2*N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff10_F77_s

SUBROUTINE check_pfaff10_F95_s(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  REAL(KIND(1.0E0)) :: B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:)
  REAL(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPF10(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff10_F95_s

SUBROUTINE check_pfaff_band_F77_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)) :: PFAFF, RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(3*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK)

END SUBROUTINE check_pfaff_band_F77_s

SUBROUTINE check_pfaff_band_F95_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)) :: PFAFF, RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff_band_F95_s

SUBROUTINE check_pfaff10_band_F77_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(3*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK)

END SUBROUTINE check_pfaff10_band_F77_s

SUBROUTINE check_pfaff10_band_F95_s(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0E0)) :: RESIDUAL

  REAL(KIND(1.0E0)) :: PFAFF(2), RPFAFF
  REAL(KIND(1.0E0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff10_band_F95_s


==> anc/pfapack/fortran/TESTING/check_pfaffian_z.f90 <==
!Functions for double complex

SUBROUTINE check_pfaff_F77_z(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  COMPLEX(KIND(1.0D0)) :: QUERY(1), PFAFF, RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: RWORK(:)
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), RWORK(1), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), RWORK(N-1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, &
             RWORK, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPFA(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, &
             RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, WORK)

END SUBROUTINE check_pfaff_F77_z

SUBROUTINE check_pfaff_F95_z(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0D0)) :: PFAFF, RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPFA(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff_F95_z

SUBROUTINE check_pfaff10_F77_z(UPLO, METHOD, B, RESIDUAL, RELW)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL, RELW

  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  COMPLEX(KIND(1.0D0)) :: QUERY(1), PFAFF(2), RPFAFF
  REAL(KIND(1.0D0)), ALLOCATABLE :: RWORK(:)
  INTEGER, ALLOCATABLE :: IWORK(:)
  INTEGER :: INFO, ISTAT, N, LWORK

  N = SIZE(B,2)

  !Allocate memory
  IF( METHOD == 'P') THEN
     ALLOCATE(A(N,N), IWORK(N), RWORK(1), STAT = ISTAT)
  ELSE
     ALLOCATE(A(N,N), IWORK(1), RWORK(N-1), STAT = ISTAT)
  END IF

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  ! first workspace query
  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, QUERY, -1, &
             RWORK, INFO)
  IF( METHOD == 'P' ) THEN
     LWORK = MAX(1, INT(QUERY(1)*RELW))
  ELSE
     LWORK = MAX(1, N-1, INT(QUERY(1)*RELW))
  END IF

  ALLOCATE(WORK(LWORK), STAT=ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  CALL SKPF10(UPLO, METHOD, N, A, MAX(1,N), PFAFF, IWORK, WORK, LWORK, &
              RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(A, IWORK, RWORK, WORK)

END SUBROUTINE check_pfaff10_F77_z

SUBROUTINE check_pfaff10_F95_z(UPLO, METHOD, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO, METHOD
  COMPLEX(KIND(1.0D0)) :: B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:)
  COMPLEX(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  INTEGER :: N, ISTAT

  N = SIZE(B,2)

  ALLOCATE(A(N,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy for later comparison
  A=B

  CALL SKPF10(A, PFAFF, UPLO = UPLO, MTHD = METHOD)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

END SUBROUTINE check_pfaff10_F95_z

SUBROUTINE check_pfaff_band_F77_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)) :: PFAFF, RPFAFF
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: RWORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(N), RWORK(2*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, &
              RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK, RWORK)

END SUBROUTINE check_pfaff_band_F77_z

SUBROUTINE check_pfaff_band_F95_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)) :: PFAFF, RPFAFF
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPFA(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff_band_F95_z

SUBROUTINE check_pfaff10_band_F77_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F77_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: RWORK(:)
  INTEGER :: INFO, ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), WORK(N), RWORK(2*N-1), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(UPLO, N, KD, AB, MAX(1,SIZE(AB,1)), PFAFF, WORK, &
               RWORK, INFO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB, WORK, RWORK)

END SUBROUTINE check_pfaff10_band_F77_z

SUBROUTINE check_pfaff10_band_F95_z(UPLO, A, B, RESIDUAL)
  USE matrix_tools
  USE F95_PFAPACK
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
  REAL(KIND(1.0D0)) :: RESIDUAL

  COMPLEX(KIND(1.0D0)) :: PFAFF(2), RPFAFF
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: AB(:,:)
  INTEGER :: ISTAT, N, KD

  N = SIZE(A,2)
  KD = SIZE(A,1) - 1

  !Allocate memory
  ALLOCATE(AB(KD+1,N), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory in test!"
     STOP
  END IF

  !copy to leave A unchanged
  AB=A

  !compute the factorization
  CALL SKBPF10(AB, PFAFF, UPLO = UPLO)

  !Now compare to a reference pfaffian
  CALL reference_pfaffian(B, RPFAFF)

  RESIDUAL = resid_pfaffian(N, PFAFF, RPFAFF)

  DEALLOCATE(AB)

END SUBROUTINE check_pfaff10_band_F95_z


==> anc/pfapack/fortran/TESTING/error.f90 <==
MODULE test_error
  INTERFACE error_blocked
     SUBROUTINE error_blocked_s(INTF, ROUT, RES, NB, NBMIN, NX, REALWS)
       CHARACTER(LEN=*) :: INTF, ROUT
       REAL(KIND(1.0E0)) :: RES
       INTEGER :: NB, NBMIN, NX, REALWS
     END SUBROUTINE error_blocked_s

     SUBROUTINE error_blocked_d(INTF, ROUT, RES, NB, NBMIN, NX, REALWS)
       CHARACTER(LEN=*) :: INTF, ROUT
       REAL(KIND(1.0D0)) :: RES
       INTEGER :: NB, NBMIN, NX, REALWS
     END SUBROUTINE error_blocked_d
  END INTERFACE

  INTERFACE error_unblocked
     SUBROUTINE error_unblocked_s(INTF, ROUT, RES)
       CHARACTER(LEN=*) :: INTF, ROUT
       REAL(KIND(1.0E0)) :: RES
     END SUBROUTINE error_unblocked_s

     SUBROUTINE error_unblocked_d(INTF, ROUT, RES)
       CHARACTER(LEN=*) :: INTF, ROUT
       REAL(KIND(1.0D0)) :: RES
     END SUBROUTINE error_unblocked_d
  END INTERFACE
END MODULE test_error

SUBROUTINE error_blocked_s(INTF, ROUT, RES, NB, NBMIN, NX, REALWS)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0E0)) :: RES
  INTEGER :: NB, NBMIN, NX, REALWS

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES
  WRITE (*,*) "NB=",NB, "NBMIN=", NBMIN, "NX=", NX, REALWS, "% of workspace"

  STOP
END SUBROUTINE error_blocked_s

SUBROUTINE error_blocked_d(INTF, ROUT, RES, NB, NBMIN, NX, REALWS)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0D0)) :: RES
  INTEGER :: NB, NBMIN, NX, REALWS

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES
  WRITE (*,*) "NB=",NB, "NBMIN=", NBMIN, "NX=", NX, REALWS, "% of workspace"

  STOP
END SUBROUTINE error_blocked_d

SUBROUTINE error_unblocked_s(INTF, ROUT, RES)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0E0)) :: RES

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES

  STOP
END SUBROUTINE error_unblocked_s

SUBROUTINE error_unblocked_d(INTF, ROUT, RES)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0D0)) :: RES

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES

  STOP
END SUBROUTINE error_unblocked_d


==> anc/pfapack/fortran/TESTING/makefile <==
OBJECTS = error.o matrix_tools.o matrix_tools_s.o matrix_tools_d.o	\
	  matrix_tools_c.o matrix_tools_z.o check_decomp.o		\
	  check_decomp_s.o check_decomp_d.o check_decomp_c.o		\
	  check_decomp_z.o check_pfaffian.o check_pfaffian_s.o		\
	  check_pfaffian_d.o check_pfaffian_c.o check_pfaffian_z.o	\
	  test_ilaenv.o

FORT = gfortran
FFLAGS = -O3 -fimplicit-none -I..
LFLAGS = ../libpfapack.a -llapack -lblas

test: test_pfaff.out test_skew.out
	./test_skew.out
	./test_pfaff.out

test_pfaff.out: test_pfaff.f90 $(OBJECTS) $(MODULES)
	$(FORT) $(FFLAGS) test_pfaff.f90 -o test_pfaff.out $(OBJECTS) $(LFLAGS)

test_skew.out: test_skew.f90 $(OBJECTS) $(MODULES)
	$(FORT) $(FFLAGS) test_skew.f90 -o test_skew.out $(OBJECTS) $(LFLAGS)

clean:
	rm -f *.out
	rm -f *.o
	rm -f *.mod

.SUFFIXES: .o .f .f90

.f90.o:
	$(FORT) $(FFLAGS) -c $< -o $@

.f.o:
	$(FORT) $(FFLAGS) -c $< -o $@


==> anc/pfapack/fortran/TESTING/matrix_tools.f90 <==
  MODULE matrix_tools

    !print a matrix
    INTERFACE print_mat
       SUBROUTINE print_mat_s(A)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: A (:,:)
       END SUBROUTINE print_mat_s

       SUBROUTINE print_mat_d(A)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: A (:,:)
       END SUBROUTINE print_mat_d

       SUBROUTINE print_mat_c(A)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: A (:,:)
       END SUBROUTINE print_mat_c

       SUBROUTINE print_mat_z(A)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: A (:,:)
       END SUBROUTINE print_mat_z
    END INTERFACE

    !compute the norm of a matrix
    INTERFACE one_norm
       REAL(KIND(1.0E0)) FUNCTION one_norm_s(A)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: A (:,:)
       END FUNCTION one_norm_s

       REAL(KIND(1.0D0)) FUNCTION one_norm_d(A)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: A (:,:)
       END FUNCTION one_norm_d

       REAL(KIND(1.0E0)) FUNCTION one_norm_c(A)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: A (:,:)
       END FUNCTION one_norm_c

       REAL(KIND(1.0D0)) FUNCTION one_norm_z(A)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: A (:,:)
       END FUNCTION one_norm_z
    END INTERFACE

    !compute the relative residual of the difference of two matrices
    INTERFACE resid
       REAL(KIND(1.0E0)) FUNCTION resid_s(A,B)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: A (:,:), B(:,:)
       END FUNCTION resid_s

       REAL(KIND(1.0D0)) FUNCTION resid_d(A,B)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: A (:,:), B(:,:)
       END FUNCTION resid_d

       REAL(KIND(1.0E0)) FUNCTION resid_c(A,B)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: A (:,:), B(:,:)
       END FUNCTION resid_c

       REAL(KIND(1.0D0)) FUNCTION resid_z(A,B)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: A (:,:), B(:,:)
       END FUNCTION resid_z
    END INTERFACE

    !make a random, skew-symmetric matrix
    INTERFACE make_skew_mat
       SUBROUTINE make_skew_mat_s(A, PROB)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: A (:,:)
         REAL(KIND(1.0E0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_s

       SUBROUTINE make_skew_mat_d(A, PROB)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: A (:,:)
         REAL(KIND(1.0D0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_d

       SUBROUTINE make_skew_mat_c(A, PROB)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: A (:,:)
         REAL(KIND(1.0E0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_c

       SUBROUTINE make_skew_mat_z(A, PROB)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: A (:,:)
         REAL(KIND(1.0D0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_z
    END INTERFACE

    INTERFACE make_skew_mat_banded
       SUBROUTINE make_skew_mat_banded_s(Au, Ad, A, PROB)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: Au(:,:), Ad(:,:), A(:,:)
         REAL(KIND(1.0E0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_banded_s

       SUBROUTINE make_skew_mat_banded_d(Au, Ad, A, PROB)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: Au(:,:), Ad(:,:), A(:,:)
         REAL(KIND(1.0D0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_banded_d

       SUBROUTINE make_skew_mat_banded_c(Au, Ad, A, PROB)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: Au(:,:), Ad(:,:), A(:,:)
         REAL(KIND(1.0E0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_banded_c

       SUBROUTINE make_skew_mat_banded_z(Au, Ad, A, PROB)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: Au(:,:), Ad(:,:), A(:,:)
         REAL(KIND(1.0D0)), OPTIONAL :: PROB
       END SUBROUTINE make_skew_mat_banded_z
    END INTERFACE

    !extract lower and upper unit triangular matrices
    INTERFACE extract_unit_tri
       SUBROUTINE extract_unit_tri_s(UPLO, A, B)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0E0)) :: A(:,:), B(:,:)
       END SUBROUTINE extract_unit_tri_s

       SUBROUTINE extract_unit_tri_d(UPLO, A, B)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0D0)) :: A(:,:), B(:,:)
       END SUBROUTINE extract_unit_tri_d

       SUBROUTINE extract_unit_tri_c(UPLO, A, B)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)
       END SUBROUTINE extract_unit_tri_c

       SUBROUTINE extract_unit_tri_z(UPLO, A, B)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)
       END SUBROUTINE extract_unit_tri_z
    END INTERFACE

    INTERFACE extract_trid
       SUBROUTINE extract_trid_s(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0E0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_s

       SUBROUTINE extract_trid_d(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0D0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_d

       SUBROUTINE extract_trid_c(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0E0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_c

       SUBROUTINE extract_trid_z(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0D0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_z
    END INTERFACE

    INTERFACE extract_trid_band
       SUBROUTINE extract_trid_band_s(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0E0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_band_s

       SUBROUTINE extract_trid_band_d(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0D0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_band_d

       SUBROUTINE extract_trid_band_c(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0E0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_band_c

       SUBROUTINE extract_trid_band_z(UPLO, A, T)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0D0)) :: A(:,:), T(:,:)
       END SUBROUTINE extract_trid_band_z
    END INTERFACE

    !build the orthogonal/unitary transformation from individual Householder
    INTERFACE extract_unitary
       SUBROUTINE extract_unitary_s(UPLO, A, TAU, Q)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0E0)) :: A(:,:), Q(:,:), TAU(:)
       END SUBROUTINE extract_unitary_s

       SUBROUTINE extract_unitary_d(UPLO, A, TAU, Q)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0D0)) :: A(:,:), Q(:,:), TAU(:)
       END SUBROUTINE extract_unitary_d

       SUBROUTINE extract_unitary_c(UPLO, A, TAU, Q)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0E0)) :: A(:,:), Q(:,:), TAU(:)
       END SUBROUTINE extract_unitary_c

       SUBROUTINE extract_unitary_z(UPLO, A, TAU, Q)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0D0)) :: A(:,:), Q(:,:), TAU(:)
       END SUBROUTINE extract_unitary_z
    END INTERFACE

    INTERFACE rowcol_invperm
       SUBROUTINE rowcol_invperm_s(UPLO, A, IPIV)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0E0)) :: A(:,:)
         INTEGER :: IPIV(:)
       END SUBROUTINE rowcol_invperm_s

       SUBROUTINE rowcol_invperm_d(UPLO, A, IPIV)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         REAL(KIND(1.0D0)) :: A(:,:)
         INTEGER :: IPIV(:)
       END SUBROUTINE rowcol_invperm_d

       SUBROUTINE rowcol_invperm_c(UPLO, A, IPIV)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0E0)) :: A(:,:)
         INTEGER :: IPIV(:)
       END SUBROUTINE rowcol_invperm_c

       SUBROUTINE rowcol_invperm_z(UPLO, A, IPIV)
         IMPLICIT NONE
         CHARACTER(LEN=1) :: UPLO
         COMPLEX(KIND(1.0D0)) :: A(:,:)
         INTEGER :: IPIV(:)
       END SUBROUTINE rowcol_invperm_z
    END INTERFACE

    !Reference Pfaffian calculation
    INTERFACE reference_pfaffian
       SUBROUTINE reference_pfaff_s(A, PFAFF)
         IMPLICIT NONE
         REAL(KIND(1.0E0)) :: A (:,:), PFAFF
       END SUBROUTINE reference_pfaff_s

       SUBROUTINE reference_pfaff_d(A, PFAFF)
         IMPLICIT NONE
         REAL(KIND(1.0D0)) :: A (:,:), PFAFF
       END SUBROUTINE reference_pfaff_d

       SUBROUTINE reference_pfaff_c(A, PFAFF)
         IMPLICIT NONE
         COMPLEX(KIND(1.0E0)) :: A (:,:), PFAFF
       END SUBROUTINE reference_pfaff_c

       SUBROUTINE reference_pfaff_z(A, PFAFF)
         IMPLICIT NONE
         COMPLEX(KIND(1.0D0)) :: A (:,:), PFAFF
       END SUBROUTINE reference_pfaff_z
    END INTERFACE

    INTERFACE resid_pfaffian
       REAL(KIND(1.0E0)) FUNCTION resid_pfaff_s(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         REAL(KIND(1.0E0)) :: A, B
       END FUNCTION resid_pfaff_s

       REAL(KIND(1.0E0)) FUNCTION resid_pfaff10_s(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         REAL(KIND(1.0E0)) :: A(2), B
       END FUNCTION resid_pfaff10_s

       REAL(KIND(1.0D0)) FUNCTION resid_pfaff_d(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         REAL(KIND(1.0D0)) :: A, B
       END FUNCTION resid_pfaff_d

       REAL(KIND(1.0D0)) FUNCTION resid_pfaff10_d(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         REAL(KIND(1.0D0)) :: A(2), B
       END FUNCTION resid_pfaff10_d

       REAL(KIND(1.0E0)) FUNCTION resid_pfaff_c(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         COMPLEX(KIND(1.0E0)) :: A, B
       END FUNCTION resid_pfaff_c

       REAL(KIND(1.0E0)) FUNCTION resid_pfaff10_c(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         COMPLEX(KIND(1.0E0)) :: A(2), B
       END FUNCTION resid_pfaff10_c

       REAL(KIND(1.0D0)) FUNCTION resid_pfaff_z(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         COMPLEX(KIND(1.0D0)) :: A, B
       END FUNCTION resid_pfaff_z

       REAL(KIND(1.0D0)) FUNCTION resid_pfaff10_z(N, A,B)
         IMPLICIT NONE
         INTEGER :: N
         COMPLEX(KIND(1.0D0)) :: A(2), B
       END FUNCTION resid_pfaff10_z
    END INTERFACE

  END MODULE matrix_tools


==> anc/pfapack/fortran/TESTING/matrix_tools_c.f90 <==
!Functions for single complex
 
!Extract the unit triangular matrix from the return values
!of xSKTRF, xSKTF2
SUBROUTINE extract_unit_tri_c(UPLO, A, B)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), B(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  B=0D0

  IF( UPLO == 'U' ) THEN
     DO J=1, N
        B(J,J)=1D0
        IF( J > 2 ) B(1:J-2, J-1)=A(1:J-2, J)
     END DO
  ELSE
     DO J=1, N
        B(J,J)=1D0
        IF( J<N-1 ) B(J+2:N, J+1)=A(J+2:N,J)
     END DO
  END IF

END SUBROUTINE extract_unit_tri_c

!Extract the orthogonal/unitary transformation from the return
!values of xSKTRD/xSKTD2
SUBROUTINE extract_unitary_c(UPLO, A, TAU, Q)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), TAU(:), Q(:,:)

  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: WORK(:) 
  INTEGER :: N, ISTAT, INFO

  N=SIZE(A,1)

  ALLOCATE(WORK(MAX(1,N)), STAT = ISTAT)
  
  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory during test!"
     STOP
  END IF
  
  Q=A

  CALL CUNGTR( UPLO, N, Q, MAX(1,N), TAU, WORK, MAX(1,N), INFO)

  DEALLOCATE(WORK)

END SUBROUTINE extract_unitary_c


!Extract the tridiagonal output from 
!of xSKTRF, xSKTF2, xSKTRD, xSKTD2
SUBROUTINE extract_trid_c(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), T(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  T=0D0

  IF( UPLO == 'U') THEN
     DO J=2, N
        T(J-1,J) = A(J-1,J)
        T(J,J-1) = -A(J-1,J)
     END DO
  ELSE
     DO J=2, N
        T(J,J-1) = A(J,J-1)
        T(J-1,J) = -A(J,J-1)
     END DO
  END IF

END SUBROUTINE extract_trid_c

!Extract the tridiagonal output from 
!of xSKBTRD
SUBROUTINE extract_trid_band_c(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:), T(:,:)

  INTEGER :: J,N,KD

  N=SIZE(A,2)
  KD=SIZE(A,1)-1
  T=0D0

  IF( KD > 0 ) THEN
     IF( UPLO == 'U') THEN
        DO J=2, N
           T(J-1,J) = A(KD,J)
           T(J,J-1) = -A(KD,J)
        END DO
     ELSE
        DO J=2, N
           T(J,J-1) = A(2,J-1)
           T(J-1,J) = -A(2,J-1)
        END DO
     END IF
  END IF

END SUBROUTINE extract_trid_band_c

!make a random skew-symmetric matrix
SUBROUTINE make_skew_mat_c(A, PROB)
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: A (:,:)
  REAL(KIND(1.0E0)), OPTIONAL :: PROB

  REAL(KIND(1.0E0)) :: P

  INTEGER :: N, I, J

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(A,2)

  A=0D0

  DO I=1, N
     DO J=1, I-1
        IF(RAND(0) <= P) THEN
           A(I,J)=CMPLX(RAND(0)*2-1,RAND(0)*2-1)
           A(J,I)=-A(I,J)
        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_c

SUBROUTINE make_skew_mat_banded_c(Au, Ad, A, PROB)
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: Au(:,:), Ad(:,:), A(:,:)
  REAL(KIND(1.0E0)), OPTIONAL :: PROB

  REAL(KIND(1.0E0)) :: P

  INTEGER :: N, I, J, KD

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(Au,2)
  KD=SIZE(Au,1)

  !Assume without further checks that Ad, A has the same sizes

  Au=0D0
  Ad=0D0
  A=0D0

  DO I=1,N
     DO J=1, I-1
        IF( I-J < KD ) THEN
           IF(RAND(0) <= P) THEN
              A(I,J)=CMPLX(RAND(0)*2-1, RAND(0)*2-1)
              A(J,I)=-A(I,J)

              Au(KD+J-I,I) = A(J,I)
              Ad(1+I-J,J) = A(I,J)
           END IF
           
        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_banded_c


!compute the norm of a matrix
REAL(KIND(1.0E0)) FUNCTION one_norm_c(A)
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: A (:,:)

  INTEGER :: N
  REAL(KIND(1.0E0)) :: DUMMY, CLANGE
  EXTERNAL CLANGE

  N = SIZE(A,2)

  one_norm_c = CLANGE( "1", N, N, A, N, DUMMY)
  RETURN
END FUNCTION one_norm_c

!compute the relative residual of the difference of matrices
REAL(KIND(1.0E0)) FUNCTION resid_c(A,B)
  USE matrix_tools, ONLY: one_norm
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: A (:,:), B(:,:)

  INTEGER :: N
  REAL(KIND(1.0E0)) :: normdiff, normb, SLAMCH
  EXTERNAL SLAMCH

  N = SIZE(A,2)

  normb = one_norm(B)
  normdiff = one_norm(A-B)

  IF( N > 0 .AND. normb > 0 ) THEN
     resid_c = normdiff/(N*normb*SLAMCH("E"))
     RETURN
  ELSE
     resid_c = one_norm(A-B)
     RETURN
  END IF
END FUNCTION resid_c

!print a matrix on the screen
SUBROUTINE print_mat_c(A)
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(F6.3)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_c

SUBROUTINE rowcol_invperm_c(UPLO, A, IPIV)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0E0)) :: A(:,:)
  INTEGER :: IPIV(:)

  INTEGER :: N, I, N1, N2, DN
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: TEMP(:)

  N=SIZE(A,2)

  ALLOCATE(TEMP(N))

  IF( UPLO == 'U' ) THEN
     N1 = 1
     N2 = N
     DN = 1
  ELSE
     N1 = N
     N2 = 1
     DN = -1
  END IF

  !First switch columns
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(1:N,I)
        A(1:N,I)=A(1:N,IPIV(I))
        A(1:N,IPIV(I))=TEMP
     END IF
  END DO

  !then switch rows
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(I, 1:N)
        A(I,1:N)=A(IPIV(I),1:N)
        A(IPIV(I),1:N)=TEMP
     END IF
  END DO

END SUBROUTINE rowcol_invperm_c

SUBROUTINE reference_pfaff_c(A, PFAFF)
  USE F95_PFAPACK
  IMPLICIT NONE
  COMPLEX(KIND(1.0E0)) :: A (:,:), PFAFF

  INTEGER :: N, ISTAT, I
  INTEGER, ALLOCATABLE :: IPIV(:)
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: Ac (:,:)

  N = SIZE(A,2)

  IF( MOD(N,2) == 1 ) THEN
     PFAFF = 0.0D0
  ELSE IF( N == 0) THEN
     PFAFF = 1.0D0
  ELSE IF( N == 2) THEN
     PFAFF = A(1,2)
  ELSE IF( N == 4 ) THEN
     PFAFF = A(1,2)*A(3,4) - A(1,3)*A(2,4) + A(2,3)*A(1,4)
  ELSE
     !Use the (full) LTL decomposition which has been tested before
     ALLOCATE(IPIV(N), Ac(N,N), STAT=ISTAT)

     IF( ISTAT /=0 ) THEN
        WRITE (*,*) "Ran out of memory in test!"
        STOP
     END IF

     Ac=A
     CALL SKTRF(Ac, IPIV, UPLO='U')

     PFAFF = (1.0D0, 0.0D0)
     DO I=1, N
        IF( IPIV(I) /= I ) PFAFF = -PFAFF
        IF( MOD(I,2) == 1) then
           PFAFF = PFAFF*Ac(I,I+1)
        end IF
     END DO
  END IF

END SUBROUTINE reference_pfaff_c

!compute the relative (or absolute) error of two Pfaffians
REAL(KIND(1.0E0)) FUNCTION resid_pfaff_c(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  COMPLEX(KIND(1.0E0)) :: A, B

  REAL(KIND(1.0E0)) :: SLAMCH
  EXTERNAL SLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0E0) THEN
     resid_pfaff_c = MIN( ABS(A-B)/(MAX(N,1)*ABS(B)*SLAMCH("E")), &
                          ABS(A-B)/(MAX(N,1)*SLAMCH("E")) )
  ELSE
     resid_pfaff_c = ABS(A-B)/(MAX(N,1)*SLAMCH("E"))
  END IF

END FUNCTION resid_pfaff_c

REAL(KIND(1.0E0)) FUNCTION resid_pfaff10_c(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  COMPLEX(KIND(1.0E0)) :: A(2), B

  REAL(KIND(1.0E0)) :: SLAMCH
  EXTERNAL SLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0E0 ) THEN
     resid_pfaff10_c = &
          MIN( ABS(A(1)*10**A(2)-B)/(MAX(N,1)*ABS(B)*SLAMCH("E")), &
               ABS(A(1)*10**A(2)-B)/(MAX(N,1)*SLAMCH("E")) )
  ELSE
     resid_pfaff10_c = ABS(A(1)*10**A(2)-B)/(MAX(N,1)*SLAMCH("E"))
  END IF

END FUNCTION resid_pfaff10_c


==> anc/pfapack/fortran/TESTING/matrix_tools_d.f90 <==
!Functions for double precision

!Extract the unit triangular matrix from the return values
!of xSKTRF, xSKTF2
SUBROUTINE extract_unit_tri_d(UPLO, A, B)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), B(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  B=0D0

  IF( UPLO == 'U' ) THEN
     DO J=1, N
        B(J,J)=1D0
        IF( J > 2 ) B(1:J-2, J-1)=A(1:J-2, J)
     END DO
  ELSE
     DO J=1, N
        B(J,J)=1D0
        IF( J<N-1 ) B(J+2:N, J+1)=A(J+2:N,J)
     END DO
  END IF

END SUBROUTINE extract_unit_tri_d

!Extract the orthogonal/unitary transformation from the return
!values of xSKTRD/xSKTD2
SUBROUTINE extract_unitary_d(UPLO, A, TAU, Q)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), TAU(:), Q(:,:)

  REAL(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  INTEGER :: N, ISTAT, INFO

  N=SIZE(A,1)

  ALLOCATE(WORK(MAX(1,N)), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory during test!"
     STOP
  END IF

  Q=A

  CALL DORGTR( UPLO, N, Q, MAX(1,N), TAU, WORK, MAX(1,N), INFO)

  DEALLOCATE(WORK)

END SUBROUTINE extract_unitary_d


!Extract the tridiagonal output from
!of xSKTRF, xSKTF2, xSKTRD, xSKTD2
SUBROUTINE extract_trid_d(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), T(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  T=0D0

  IF( UPLO == 'U') THEN
     DO J=2, N
        T(J-1,J) = A(J-1,J)
        T(J,J-1) = -A(J-1,J)
     END DO
  ELSE
     DO J=2, N
        T(J,J-1) = A(J,J-1)
        T(J-1,J) = -A(J,J-1)
     END DO
  END IF

END SUBROUTINE extract_trid_d

!Extract the tridiagonal output from
!of xSKBTRD
SUBROUTINE extract_trid_band_d(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:), T(:,:)

  INTEGER :: J,N,KD

  N=SIZE(A,2)
  KD=SIZE(A,1)-1
  T=0D0

  IF( KD > 0 ) THEN
     IF( UPLO == 'U') THEN
        DO J=2, N
           T(J-1,J) = A(KD,J)
           T(J,J-1) = -A(KD,J)
        END DO
     ELSE
        DO J=2, N
           T(J,J-1) = A(2,J-1)
           T(J-1,J) = -A(2,J-1)
        END DO
     END IF
  END IF
END SUBROUTINE extract_trid_band_d

!make a random skew-symmetric matrix
SUBROUTINE make_skew_mat_d(A, PROB)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:)
  REAL(KIND(1.0D0)), OPTIONAL :: PROB

  REAL(KIND(1.0D0)) :: P

  INTEGER :: N, I, J

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(A,2)

  A=0D0

  DO I=1, N
     DO J=1, I-1
        IF(RAND(0) <= P) THEN
           A(I,J)=RAND(0)*2-1
           A(J,I)=-A(I,J)
        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_d

SUBROUTINE make_skew_mat_banded_d(Au, Ad, A, PROB)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: Au(:,:), Ad(:,:), A(:,:)
  REAL(KIND(1.0D0)), OPTIONAL :: PROB

  REAL(KIND(1.0D0)) :: P

  INTEGER :: N, I, J, KD

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(Au,2)
  KD=SIZE(Au,1)

  !Assume without further checks that Ad, A has the same sizes

  Au=0D0
  Ad=0D0
  A=0D0

  DO I=1,N
     DO J=1, I-1
        IF( I-J < KD ) THEN
           IF(RAND(0) <= P) THEN
              A(I,J)=RAND(0)*2-1
              A(J,I)=-A(I,J)

              Au(KD+J-I,I) = A(J,I)
              Ad(1+I-J,J) = A(I,J)
           END IF

        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_banded_d


!compute the norm of a matrix
REAL(KIND(1.0D0)) FUNCTION one_norm_d(A)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N
  REAL(KIND(1.0D0)) :: DUMMY, DLANGE
  EXTERNAL DLANGE

  N = SIZE(A,2)

  one_norm_d = DLANGE( "1", N, N, A, N, DUMMY)
  RETURN
END FUNCTION one_norm_d

!compute the relative residual of the difference of matrices
REAL(KIND(1.0D0)) FUNCTION resid_d(A,B)
  USE matrix_tools, ONLY: one_norm
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:), B(:,:)

  INTEGER :: N
  REAL(KIND(1.0D0)) :: normdiff, normb, DLANGE, DLAMCH
  EXTERNAL DLANGE, DLAMCH

  N = SIZE(A,2)

  normb = one_norm(B)
  normdiff = one_norm(A-B)

  IF( N > 0 .AND. normb > 0 ) THEN
     resid_d = normdiff/(N*normb*DLAMCH("E"))
     RETURN
  ELSE
     resid_d = one_norm(A-B)
     RETURN
  END IF
END FUNCTION resid_d

!print a matrix on the screen
SUBROUTINE print_mat_d(A)
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(F6.3)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_d

SUBROUTINE rowcol_invperm_d(UPLO, A, IPIV)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0D0)) :: A(:,:)
  INTEGER :: IPIV(:)

  INTEGER :: N, I, N1, N2, DN
  REAL(KIND(1.0D0)), ALLOCATABLE :: TEMP(:)

  N=SIZE(A,2)

  ALLOCATE(TEMP(N))

  IF( UPLO == 'U' ) THEN
     N1 = 1
     N2 = N
     DN = 1
  ELSE
     N1 = N
     N2 = 1
     DN = -1
  END IF

  !First switch columns
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(1:N,I)
        A(1:N,I)=A(1:N,IPIV(I))
        A(1:N,IPIV(I))=TEMP
     END IF
  END DO

  !then switch rows
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(I, 1:N)
        A(I,1:N)=A(IPIV(I),1:N)
        A(IPIV(I),1:N)=TEMP
     END IF
  END DO

END SUBROUTINE rowcol_invperm_d

SUBROUTINE reference_pfaff_d(A, PFAFF)
  USE F95_PFAPACK
  IMPLICIT NONE
  REAL(KIND(1.0D0)) :: A (:,:), PFAFF

  INTEGER :: N, ISTAT, I
  INTEGER, ALLOCATABLE :: IPIV(:)
  REAL(KIND(1.0D0)), ALLOCATABLE :: Ac (:,:)

  N = SIZE(A,2)

  IF( MOD(N,2) == 1 ) THEN
     PFAFF = 0.0D0
  ELSE IF( N == 0) THEN
     PFAFF = 1.0D0
  ELSE IF( N == 2) THEN
     PFAFF = A(1,2)
  ELSE IF( N == 4 ) THEN
     PFAFF = A(1,2)*A(3,4) - A(1,3)*A(2,4) + A(2,3)*A(1,4)
  ELSE
     !Use the (full) LTL decomposition which has been tested before
     ALLOCATE(IPIV(N), Ac(N,N), STAT=ISTAT)

     IF( ISTAT /=0 ) THEN
        WRITE (*,*) "Ran out of memory in test!"
        STOP
     END IF

     Ac=A
     CALL SKTRF(Ac, IPIV, UPLO='U')

     PFAFF = 1.0D0
     DO I=1, N
        IF( IPIV(I) /= I ) PFAFF = -PFAFF
        IF( MOD(I,2) == 1) then
           PFAFF = PFAFF*Ac(I,I+1)
        end IF
     END DO
  END IF

END SUBROUTINE reference_pfaff_d

!compute the relative (or absolute) error of two Pfaffians
REAL(KIND(1.0D0)) FUNCTION resid_pfaff_d(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  REAL(KIND(1.0D0)) :: A, B

  REAL(KIND(1.0D0)) :: DLAMCH
  EXTERNAL DLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0D0) THEN
     resid_pfaff_d = MIN( ABS(A-B)/(MAX(N,1)*ABS(B)*DLAMCH("E")), &
                          ABS(A-B)/(MAX(N,1)*DLAMCH("E")) )
  ELSE
     resid_pfaff_d = ABS(A-B)/(MAX(N,1)*DLAMCH("E"))
  END IF

END FUNCTION resid_pfaff_d

REAL(KIND(1.0D0)) FUNCTION resid_pfaff10_d(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  REAL(KIND(1.0D0)) :: A(2), B

  REAL(KIND(1.0D0)) :: DLAMCH
  EXTERNAL DLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0D0 ) THEN
     resid_pfaff10_d = &
          MIN( ABS(A(1)*10**A(2)-B)/(MAX(N,1)*ABS(B)*DLAMCH("E")), &
               ABS(A(1)*10**A(2)-B)/(MAX(N,1)*DLAMCH("E")) )
  ELSE
     resid_pfaff10_d = ABS(A(1)*10**A(2)-B)/(MAX(N,1)*DLAMCH("E"))
  END IF

END FUNCTION resid_pfaff10_d


==> anc/pfapack/fortran/TESTING/matrix_tools_s.f90 <==
!Functions for single precision

!Extract the unit triangular matrix from the return values
!of xSKTRF, xSKTF2
SUBROUTINE extract_unit_tri_s(UPLO, A, B)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), B(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  B=0D0

  IF( UPLO == 'U' ) THEN
     DO J=1, N
        B(J,J)=1D0
        IF( J > 2 ) B(1:J-2, J-1)=A(1:J-2, J)
     END DO
  ELSE
     DO J=1, N
        B(J,J)=1D0
        IF( J<N-1 ) B(J+2:N, J+1)=A(J+2:N,J)
     END DO
  END IF

END SUBROUTINE extract_unit_tri_s

!Extract the orthogonal/unitary transformation from the return
!values of xSKTRD/xSKTD2
SUBROUTINE extract_unitary_s(UPLO, A, TAU, Q)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), TAU(:), Q(:,:)

  REAL(KIND(1.0E0)), ALLOCATABLE :: WORK(:)
  INTEGER :: N, ISTAT, INFO

  N=SIZE(A,1)

  ALLOCATE(WORK(MAX(1,N)), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory during test!"
     STOP
  END IF

  Q=A

  CALL SORGTR( UPLO, N, Q, MAX(1,N), TAU, WORK, MAX(1,N), INFO)

  DEALLOCATE(WORK)

END SUBROUTINE extract_unitary_s


!Extract the tridiagonal output from
!of xSKTRF, xSKTF2, xSKTRD, xSKTD2
SUBROUTINE extract_trid_s(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), T(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  T=0D0

  IF( UPLO == 'U') THEN
     DO J=2, N
        T(J-1,J) = A(J-1,J)
        T(J,J-1) = -A(J-1,J)
     END DO
  ELSE
     DO J=2, N
        T(J,J-1) = A(J,J-1)
        T(J-1,J) = -A(J,J-1)
     END DO
  END IF

END SUBROUTINE extract_trid_s

!Extract the tridiagonal output from
!of xSKBTRD
SUBROUTINE extract_trid_band_s(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:), T(:,:)

  INTEGER :: J,N,KD

  N=SIZE(A,2)
  KD=SIZE(A,1)-1
  T=0D0

  IF( KD > 0 ) THEN
     IF( UPLO == 'U') THEN
        DO J=2, N
           T(J-1,J) = A(KD,J)
           T(J,J-1) = -A(KD,J)
        END DO
     ELSE
        DO J=2, N
           T(J,J-1) = A(2,J-1)
           T(J-1,J) = -A(2,J-1)
        END DO
     END IF
  END IF

END SUBROUTINE extract_trid_band_s

!make a random skew-symmetric matrix
SUBROUTINE make_skew_mat_s(A, PROB)
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: A (:,:)
  REAL(KIND(1.0E0)), OPTIONAL :: PROB

  REAL(KIND(1.0E0)) :: P

  INTEGER :: N, I, J

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(A,2)

  A=0D0

  DO I=1, N
     DO J=1, I-1
        IF(RAND(0) <= P) THEN
           A(I,J)=RAND(0)*2-1
           A(J,I)=-A(I,J)
        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_s

SUBROUTINE make_skew_mat_banded_s(Au, Ad, A, PROB)
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: Au(:,:), Ad(:,:), A(:,:)
  REAL(KIND(1.0E0)), OPTIONAL :: PROB

  REAL(KIND(1.0E0)) :: P

  INTEGER :: N, I, J, KD

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(Au,2)
  KD=SIZE(Au,1)

  !Assume without further checks that Ad, A has the same sizes

  Au=0D0
  Ad=0D0
  A=0D0

  DO I=1,N
     DO J=1, I-1
        IF( I-J < KD ) THEN
           IF(RAND(0) <= P) THEN
              A(I,J)=RAND(0)*2-1
              A(J,I)=-A(I,J)

              Au(KD+J-I,I) = A(J,I)
              Ad(1+I-J,J) = A(I,J)
           END IF

        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_banded_s


!compute the norm of a matrix
REAL(KIND(1.0E0)) FUNCTION one_norm_s(A)
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: A (:,:)

  INTEGER :: N
  REAL(KIND(1.0E0)) :: DUMMY, SLANGE
  EXTERNAL DLANGE

  N = SIZE(A,2)

  one_norm_s = SLANGE( "1", N, N, A, N, DUMMY)
  RETURN
END FUNCTION one_norm_s

!compute the relative residual of the difference of matrices
REAL(KIND(1.0E0)) FUNCTION resid_s(A,B)
  USE matrix_tools, ONLY: one_norm
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: A (:,:), B(:,:)

  INTEGER :: N
  REAL(KIND(1.0E0)) :: normdiff, normb, SLAMCH
  EXTERNAL DLANGE, DLAMCH

  N = SIZE(A,2)

  normb = one_norm(B)
  normdiff = one_norm(A-B)

  IF( N > 0 .AND. normb > 0 ) THEN
     resid_s = normdiff/(N*normb*SLAMCH("E"))
     RETURN
  ELSE
     resid_s = one_norm(A-B)
     RETURN
  END IF
END FUNCTION resid_s

!print a matrix on the screen
SUBROUTINE print_mat_s(A)
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(F6.3)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_s

SUBROUTINE rowcol_invperm_s(UPLO, A, IPIV)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  REAL(KIND(1.0E0)) :: A(:,:)
  INTEGER :: IPIV(:)

  INTEGER :: N, I, N1, N2, DN
  REAL(KIND(1.0E0)), ALLOCATABLE :: TEMP(:)

  N=SIZE(A,2)

  ALLOCATE(TEMP(N))

  IF( UPLO == 'U' ) THEN
     N1 = 1
     N2 = N
     DN = 1
  ELSE
     N1 = N
     N2 = 1
     DN = -1
  END IF

  !First switch columns
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(1:N,I)
        A(1:N,I)=A(1:N,IPIV(I))
        A(1:N,IPIV(I))=TEMP
     END IF
  END DO

  !then switch rows
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(I, 1:N)
        A(I,1:N)=A(IPIV(I),1:N)
        A(IPIV(I),1:N)=TEMP
     END IF
  END DO

END SUBROUTINE rowcol_invperm_s

SUBROUTINE reference_pfaff_s(A, PFAFF)
  USE F95_PFAPACK
  IMPLICIT NONE
  REAL(KIND(1.0E0)) :: A (:,:), PFAFF

  INTEGER :: N, ISTAT, I
  INTEGER, ALLOCATABLE :: IPIV(:)
  REAL(KIND(1.0E0)), ALLOCATABLE :: Ac (:,:)

  N = SIZE(A,2)

  IF( MOD(N,2) == 1 ) THEN
     PFAFF = 0.0E0
  ELSE IF( N == 0) THEN
     PFAFF = 1.0E0
  ELSE IF( N == 2) THEN
     PFAFF = A(1,2)
  ELSE IF( N == 4 ) THEN
     PFAFF = A(1,2)*A(3,4) - A(1,3)*A(2,4) + A(2,3)*A(1,4)
  ELSE
     !Use the (full) LTL decomposition which has been tested before
     ALLOCATE(IPIV(N), Ac(N,N), STAT=ISTAT)

     IF( ISTAT /=0 ) THEN
        WRITE (*,*) "Ran out of memory in test!"
        STOP
     END IF

     Ac=A
     CALL SKTRF(Ac, IPIV, UPLO='U')

     PFAFF = 1.0E0
     DO I=1, N
        IF( IPIV(I) /= I ) PFAFF = -PFAFF
        IF( MOD(I,2) == 1) then
           PFAFF = PFAFF*Ac(I,I+1)
        end IF
     END DO
  END IF

END SUBROUTINE reference_pfaff_s

!compute the relative (or absolute) error of two Pfaffians
REAL(KIND(1.0E0)) FUNCTION resid_pfaff_s(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  REAL(KIND(1.0E0)) :: A, B

  REAL(KIND(1.0E0)) :: SLAMCH
  EXTERNAL SLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0E0) THEN
     resid_pfaff_s = MIN( ABS(A-B)/(MAX(N,1)*ABS(B)*SLAMCH("E")), &
                          ABS(A-B)/(MAX(N,1)*SLAMCH("E")) )
  ELSE
     resid_pfaff_s = ABS(A-B)/(MAX(N,1)*SLAMCH("E"))
  END IF

END FUNCTION resid_pfaff_s

REAL(KIND(1.0E0)) FUNCTION resid_pfaff10_s(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  REAL(KIND(1.0E0)) :: A(2), B

  REAL(KIND(1.0E0)) :: SLAMCH
  EXTERNAL SLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0E0 ) THEN
     resid_pfaff10_s = &
          MIN( ABS(A(1)*10**A(2)-B)/(MAX(N,1)*ABS(B)*SLAMCH("E")), &
               ABS(A(1)*10**A(2)-B)/(MAX(N,1)*SLAMCH("E")) )
  ELSE
     resid_pfaff10_s = ABS(A(1)*10**A(2)-B)/(MAX(N,1)*SLAMCH("E"))
  END IF

END FUNCTION resid_pfaff10_s


==> anc/pfapack/fortran/TESTING/matrix_tools_z.f90 <==
!Functions for double complex

!Extract the unit triangular matrix from the return values
!of xSKTRF, xSKTF2
SUBROUTINE extract_unit_tri_z(UPLO, A, B)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), B(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  B=0D0

  IF( UPLO == 'U' ) THEN
     DO J=1, N
        B(J,J)=1D0
        IF( J > 2 ) B(1:J-2, J-1)=A(1:J-2, J)
     END DO
  ELSE
     DO J=1, N
        B(J,J)=1D0
        IF( J<N-1 ) B(J+2:N, J+1)=A(J+2:N,J)
     END DO
  END IF

END SUBROUTINE extract_unit_tri_z

!Extract the orthogonal/unitary transformation from the return
!values of xSKTRD/xSKTD2
SUBROUTINE extract_unitary_z(UPLO, A, TAU, Q)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), TAU(:), Q(:,:)

  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: WORK(:)
  INTEGER :: N, ISTAT, INFO

  N=SIZE(A,1)

  ALLOCATE(WORK(MAX(1,N)), STAT = ISTAT)

  IF( ISTAT /= 0 ) THEN
     WRITE (*,*) "Ran out of memory during test!"
     STOP
  END IF

  Q=A

  CALL ZUNGTR( UPLO, N, Q, MAX(1,N), TAU, WORK, MAX(1,N), INFO)

  DEALLOCATE(WORK)

END SUBROUTINE extract_unitary_z


!Extract the tridiagonal output from
!of xSKTRF, xSKTF2, xSKTRD, xSKTD2
SUBROUTINE extract_trid_z(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), T(:,:)

  INTEGER :: J,N

  N=SIZE(A,1)

  T=0D0

  IF( UPLO == 'U') THEN
     DO J=2, N
        T(J-1,J) = A(J-1,J)
        T(J,J-1) = -A(J-1,J)
     END DO
  ELSE
     DO J=2, N
        T(J,J-1) = A(J,J-1)
        T(J-1,J) = -A(J,J-1)
     END DO
  END IF

END SUBROUTINE extract_trid_z

!Extract the tridiagonal output from
!of xSKBTRD
SUBROUTINE extract_trid_band_z(UPLO, A, T)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:), T(:,:)

  INTEGER :: J,N,KD

  N=SIZE(A,2)
  KD=SIZE(A,1)-1
  T=0D0

  IF( KD > 0 ) THEN
     IF( UPLO == 'U') THEN
        DO J=2, N
           T(J-1,J) = A(KD,J)
           T(J,J-1) = -A(KD,J)
        END DO
     ELSE
        DO J=2, N
           T(J,J-1) = A(2,J-1)
           T(J-1,J) = -A(2,J-1)
        END DO
     END IF
  END IF

END SUBROUTINE extract_trid_band_z

!make a random skew-symmetric matrix
SUBROUTINE make_skew_mat_z(A, PROB)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:)
  REAL(KIND(1.0D0)), OPTIONAL :: PROB

  REAL(KIND(1.0D0)) :: P

  INTEGER :: N, I, J

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(A,2)

  A=0D0

  DO I=1, N
     DO J=1, I-1
        IF(RAND(0) <= P) THEN
           A(I,J)=CMPLX(RAND(0)*2-1,RAND(0)*2-1)
           A(J,I)=-A(I,J)
        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_z

SUBROUTINE make_skew_mat_banded_z(Au, Ad, A, PROB)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: Au(:,:), Ad(:,:), A(:,:)
  REAL(KIND(1.0D0)), OPTIONAL :: PROB

  REAL(KIND(1.0D0)) :: P

  INTEGER :: N, I, J, KD

  P = 2.0
  IF( PRESENT(PROB) ) P = PROB

  N=SIZE(Au,2)
  KD=SIZE(Au,1)

  !Assume without further checks that Ad, A has the same sizes

  Au=0D0
  Ad=0D0
  A=0D0

  DO I=1,N
     DO J=1, I-1
        IF( I-J < KD ) THEN
           IF(RAND(0) <= P) THEN
              A(I,J)=CMPLX(RAND(0)*2-1, RAND(0)*2-1)
              A(J,I)=-A(I,J)

              Au(KD+J-I,I) = A(J,I)
              Ad(1+I-J,J) = A(I,J)
           END IF

        END IF
     END DO
  END DO
END SUBROUTINE make_skew_mat_banded_z


!compute the norm of a matrix
REAL(KIND(1.0D0)) FUNCTION one_norm_z(A)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N
  REAL(KIND(1.0D0)) :: DUMMY, ZLANGE
  EXTERNAL ZLANGE

  N = SIZE(A,2)

  one_norm_z = ZLANGE( "1", N, N, A, N, DUMMY)
  RETURN
END FUNCTION one_norm_z

!compute the relative residual of the difference of matrices
REAL(KIND(1.0D0)) FUNCTION resid_z(A,B)
  USE matrix_tools, ONLY: one_norm
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:), B(:,:)

  INTEGER :: N
  REAL(KIND(1.0D0)) :: normdiff, normb, DLAMCH
  EXTERNAL DLAMCH

  N = SIZE(A,2)

  normb = one_norm(B)
  normdiff = one_norm(A-B)

  IF( N > 0 .AND. normb > 0 ) THEN
     resid_z = normdiff/(N*normb*DLAMCH("E"))
     RETURN
  ELSE
     resid_z = one_norm(A-B)
     RETURN
  END IF
END FUNCTION resid_z

!print a matrix on the screen
SUBROUTINE print_mat_z(A)
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:)

  INTEGER :: N,M,I,J

  N=SIZE(A,2)
  M=SIZE(A,1)

  DO I=1, M
     DO J=1, N
        WRITE (*,'(F6.3)',Advance='NO') A(I,J)
        WRITE (*,'(A)',Advance='NO') "  "
     END DO
     WRITE (*,*)
  END DO

  WRITE (*,*)
END SUBROUTINE print_mat_z

SUBROUTINE rowcol_invperm_z(UPLO, A, IPIV)
  IMPLICIT NONE
  CHARACTER(LEN=1) :: UPLO
  COMPLEX(KIND(1.0D0)) :: A(:,:)
  INTEGER :: IPIV(:)

  INTEGER :: N, I, N1, N2, DN
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: TEMP(:)

  N=SIZE(A,2)

  ALLOCATE(TEMP(N))

  IF( UPLO == 'U' ) THEN
     N1 = 1
     N2 = N
     DN = 1
  ELSE
     N1 = N
     N2 = 1
     DN = -1
  END IF

  !First switch columns
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(1:N,I)
        A(1:N,I)=A(1:N,IPIV(I))
        A(1:N,IPIV(I))=TEMP
     END IF
  END DO

  !then switch rows
  DO I=N1, N2, DN
     IF( IPIV(I) /= I ) THEN
        TEMP=A(I, 1:N)
        A(I,1:N)=A(IPIV(I),1:N)
        A(IPIV(I),1:N)=TEMP
     END IF
  END DO

END SUBROUTINE rowcol_invperm_z

SUBROUTINE reference_pfaff_z(A, PFAFF)
  USE F95_PFAPACK
  IMPLICIT NONE
  COMPLEX(KIND(1.0D0)) :: A (:,:), PFAFF

  INTEGER :: N, ISTAT, I
  INTEGER, ALLOCATABLE :: IPIV(:)
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: Ac (:,:)

  N = SIZE(A,2)

  IF( MOD(N,2) == 1 ) THEN
     PFAFF = 0.0D0
  ELSE IF( N == 0) THEN
     PFAFF = 1.0D0
  ELSE IF( N == 2) THEN
     PFAFF = A(1,2)
  ELSE IF( N == 4 ) THEN
     PFAFF = A(1,2)*A(3,4) - A(1,3)*A(2,4) + A(2,3)*A(1,4)
  ELSE
     !Use the (full) LTL decomposition which has been tested before
     ALLOCATE(IPIV(N), Ac(N,N), STAT=ISTAT)

     IF( ISTAT /=0 ) THEN
        WRITE (*,*) "Ran out of memory in test!"
        STOP
     END IF

     Ac=A
     CALL SKTRF(Ac, IPIV, UPLO='U')

     PFAFF = (1.0D0, 0.0D0)
     DO I=1, N
        IF( IPIV(I) /= I ) PFAFF = -PFAFF
        IF( MOD(I,2) == 1) then
           PFAFF = PFAFF*Ac(I,I+1)
        end IF
     END DO
  END IF

END SUBROUTINE reference_pfaff_z

!compute the relative (or absolute) error of two Pfaffians
REAL(KIND(1.0D0)) FUNCTION resid_pfaff_z(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  COMPLEX(KIND(1.0D0)) :: A, B

  REAL(KIND(1.0D0)) :: DLAMCH
  EXTERNAL DLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0D0) THEN
     resid_pfaff_z = MIN( ABS(A-B)/(MAX(N,1)*ABS(B)*DLAMCH("E")), &
                          ABS(A-B)/(MAX(N,1)*DLAMCH("E")) )
  ELSE
     resid_pfaff_z = ABS(A-B)/(MAX(N,1)*DLAMCH("E"))
  END IF

END FUNCTION resid_pfaff_z

REAL(KIND(1.0D0)) FUNCTION resid_pfaff10_z(N, A,B)
  IMPLICIT NONE
  INTEGER :: N
  COMPLEX(KIND(1.0D0)) :: A(2), B

  REAL(KIND(1.0D0)) :: DLAMCH
  EXTERNAL DLAMCH

  !Take either the relative or absolute error, depending on what's smaller
  IF( ABS(B) > 0.0D0 ) THEN
     resid_pfaff10_z = &
          MIN( ABS(A(1)*10**A(2)-B)/(MAX(N,1)*ABS(B)*DLAMCH("E")), &
               ABS(A(1)*10**A(2)-B)/(MAX(N,1)*DLAMCH("E")) )
  ELSE
     resid_pfaff10_z = ABS(A(1)*10**A(2)-B)/(MAX(N,1)*DLAMCH("E"))
  END IF

END FUNCTION resid_pfaff10_z


==> anc/pfapack/fortran/TESTING/test_ilaenv.f <==
      INTEGER FUNCTION ILAENV( ISPEC, NAME, OPTS, N1, N2, N3, N4 )
*     Replacement for ILAENV to check different blocking parameters
      CHARACTER*( * )    NAME, OPTS
      INTEGER            ISPEC, N1, N2, N3, N4

      INTEGER            IPARMS( 10 )
      COMMON             / LAENV / IPARMS
      SAVE               / LAENV /

      ILAENV = IPARMS( ISPEC )

      RETURN

      END

      SUBROUTINE SLAENV( ISPEC, VALUE )
      INTEGER ISPEC, VALUE

      INTEGER            IPARMS( 10 )
      COMMON             / LAENV / IPARMS
      SAVE               / LAENV /

      IPARMS( ISPEC ) = VALUE

      END


==> anc/pfapack/fortran/TESTING/test_pfaff.f90 <==
PROGRAM test_pfaff
  IMPLICIT NONE

  WRITE (*,*) "Checking single precision Pfaffian ..."
  CALL test_pfaff_s()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking double precision Pfaffian ..."
  CALL test_pfaff_d()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking single complex Pfaffian ..."
  CALL test_pfaff_c()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking double complex Pfaffian ..."
  CALL test_pfaff_z()
  WRITE (*,*) "ok"

  WRITE (*,*) "***************************************"
  WRITE (*,*) "All Pfaffian tests passed successfully!"
  WRITE (*,*) "***************************************"

END PROGRAM test_pfaff

SUBROUTINE test_pfaff_s()
  USE check_pfaffian
  USE matrix_tools
  USE test_error
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0E0)) :: RES, DENSITY(5)

  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA",RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Now the version avoiding overflow

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff10_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff10_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           !First the regular Pfaffian

           CALL check_pfaff_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           !Then the version avoiding overflow

           CALL check_pfaff10_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_pfaff_s

SUBROUTINE test_pfaff_d()
  USE check_pfaffian
  USE matrix_tools
  USE test_error
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0D0)) :: RES, DENSITY(5)

  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA",RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Now the version avoiding overflow

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff10_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff10_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           !First the regular Pfaffian

           CALL check_pfaff_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           !Then the version avoiding overflow

           CALL check_pfaff10_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_pfaff_d

SUBROUTINE test_pfaff_c()
  USE check_pfaffian
  USE matrix_tools
  USE test_error
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0E0)) :: RES, DENSITY(5)

  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA",RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Now the version avoiding overflow

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff10_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff10_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           !First the regular Pfaffian

           CALL check_pfaff_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           !Then the version avoiding overflow

           CALL check_pfaff10_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_pfaff_c

SUBROUTINE test_pfaff_z()
  USE check_pfaffian
  USE matrix_tools
  USE test_error
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0D0)) :: RES, DENSITY(5)

  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA",RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("U", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPFA", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Now the version avoiding overflow

           !First check the Pfaffian from the LTL decomposition

           CALL check_pfaff10_F77("U", 'P', A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "P", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'P', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "P", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Pfaffian from the Householder decomposition

           CALL check_pfaff10_F77("U", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F77("L", "H", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F77", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("U", 'H', A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_pfaff10_F95("L", "H", A, RES)

           IF( RES > 200.0  ) THEN
              CALL error_blocked("F95", "SKPF10", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           !First the regular Pfaffian

           CALL check_pfaff_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           CALL check_pfaff_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPFA", RES)
           END IF

           !Then the version avoiding overflow

           CALL check_pfaff10_band_F77("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F77("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F77", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("U", Au, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           CALL check_pfaff10_band_F95("L", Ad, A, RES)

           IF( RES > 2000.0 ) THEN
              CALL error_unblocked("F95", "SKBPF10", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_pfaff_z


==> anc/pfapack/fortran/TESTING/test_skew.f90 <==
PROGRAM test_decompositions

  WRITE (*,*) "Checking single precision decompositions ..."
  CALL test_decomp_s()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking double precision decompositions ..."
  CALL test_decomp_d()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking single complex decompositions ..."
  CALL test_decomp_c()
  WRITE (*,*) "ok"

  WRITE (*,*) "Checking double complex decompositions ..."
  CALL test_decomp_z()
  WRITE (*,*) "ok"

  WRITE(*,*) "********************************************"
  WRITE(*,*) "All decomposition tests passed successfully!"
  WRITE(*,*) "********************************************"

END PROGRAM test_decompositions

SUBROUTINE test_decomp_s()
  USE check_decomp
  USE matrix_tools
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  REAL(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0E0)) :: RES, DENSITY(5)

  !First check the dense decomposition interfaces with blocking
  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1 ,5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!", N, ISTAT
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the LTL decomposition
           CALL check_LTL_F77("U", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F77("L", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Householder tridiagonalization

           CALL check_QTQ_F77("U", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F77("L", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Check the unblocked versions SKTF2, SKTD2
  DO IDENS = 1 ,5
     DO N = 0, MAX_SIZE

        ALLOCATE(A(N,N), STAT = ISTAT)

        IF( ISTAT /= 0 ) THEN
           WRITE (*,*) "Ran out of memory in test!", N, ISTAT
           STOP
        END IF

        CALL make_skew_mat(A, DENSITY(IDENS))

        !First check the LTL decomposition
        CALL check_LTL_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        !Then check the Householder tridiagonalization

        CALL check_QTQ_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        DEALLOCATE(A)
     END DO
  END DO

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           CALL check_QTQ_band_F77("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F77("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_decomp_s

SUBROUTINE test_decomp_d()
  USE check_decomp
  USE matrix_tools
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  REAL(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0D0)) :: RES, DENSITY(5)

  !First check the dense decomposition interfaces with blocking
  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the LTL decomposition

           CALL check_LTL_F77("U", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F77("L", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Householder tridiagonalization

           CALL check_QTQ_F77("U", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F77("L", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Check the unblocked versions SKTF2, SKTD2
  DO IDENS = 1 ,5
     DO N = 0, MAX_SIZE

        ALLOCATE(A(N,N), STAT = ISTAT)

        IF( ISTAT /= 0 ) THEN
           WRITE (*,*) "Ran out of memory in test!", N, ISTAT
           STOP
        END IF

        CALL make_skew_mat(A, DENSITY(IDENS))

        !First check the LTL decomposition
        CALL check_LTL_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        !Then check the Householder tridiagonalization

        CALL check_QTQ_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        DEALLOCATE(A)
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           CALL check_QTQ_band_F77("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F77("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO

END SUBROUTINE test_decomp_d

SUBROUTINE test_decomp_c()
  USE check_decomp
  USE matrix_tools
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  COMPLEX(KIND(1.0E0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0E0)) :: RES, DENSITY(5)

  !First check the dense decomposition interfaces with blocking
  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the LTL decomposition

           CALL check_LTL_F77("U", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F77("L", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Householder tridiagonalization

           CALL check_QTQ_F77("U", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F77("L", A, RES, WORKSP(IPARAM)/100.0E0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Check the unblocked versions SKTF2, SKTD2
  DO IDENS = 1 ,5
     DO N = 0, MAX_SIZE

        ALLOCATE(A(N,N), STAT = ISTAT)

        IF( ISTAT /= 0 ) THEN
           WRITE (*,*) "Ran out of memory in test!", N, ISTAT
           STOP
        END IF

        CALL make_skew_mat(A, DENSITY(IDENS))

        !First check the LTL decomposition
        CALL check_LTL_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        !Then check the Householder tridiagonalization

        CALL check_QTQ_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        DEALLOCATE(A)
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           CALL check_QTQ_band_F77("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F77("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO
END SUBROUTINE test_decomp_c

SUBROUTINE test_decomp_z()
  USE check_decomp
  USE matrix_tools
  IMPLICIT NONE
  INTEGER, PARAMETER :: MAX_SIZE = 20
  INTEGER, DIMENSION(5) :: NB, NBMIN, NX, WORKSP
  INTEGER :: N, ISTAT, IPARAM, K, IDENS
  COMPLEX(KIND(1.0D0)), ALLOCATABLE :: A(:,:), Au(:,:), Ad(:,:)
  REAL(KIND(1.0D0)) :: RES, DENSITY(5)

  !First check the dense decomposition interfaces with blocking
  !This includes different blocking parameters

  NB = (/1, 2, 5, 8, 25/)
  NBMIN = (/1, 1, 5, 1, 3/)
  NX = (/1, 1, 3, 10, 10/)
  WORKSP = (/100, 100, 100, 50, 100/)

  DENSITY = (/0.1, 0.2, 0.5, 0.75, 1.0/)

  DO IPARAM = 1, 5
     CALL SLAENV( 1, NB(IPARAM) )
     CALL SLAENV( 2, NBMIN(IPARAM) )
     CALL SLAENV( 3, NX(IPARAM) )

     DO IDENS = 1, 5
        DO N = 0, MAX_SIZE

           ALLOCATE(A(N,N), STAT = ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat(A, DENSITY(IDENS))

           !First check the LTL decomposition

           CALL check_LTL_F77("U", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F77("L", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_LTL_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95","SKTRF", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           !Then check the Householder tridiagonalization

           CALL check_QTQ_F77("U", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F77("L", A, RES, WORKSP(IPARAM)/100.0D0)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F77", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("U", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           CALL check_QTQ_F95("L", A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_blocked("F95", "SKTRD", RES, NB(IPARAM), NBMIN(IPARAM), &
                   NX(IPARAM), WORKSP(IPARAM))
           END IF

           DEALLOCATE(A)
        END DO
     END DO
  END DO

  !Check the unblocked versions SKTF2, SKTD2
  DO IDENS = 1 ,5
     DO N = 0, MAX_SIZE

        ALLOCATE(A(N,N), STAT = ISTAT)

        IF( ISTAT /= 0 ) THEN
           WRITE (*,*) "Ran out of memory in test!", N, ISTAT
           STOP
        END IF

        CALL make_skew_mat(A, DENSITY(IDENS))

        !First check the LTL decomposition
        CALL check_LTL_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        CALL check_LTL_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTF2", RES)
        END IF

        !Then check the Householder tridiagonalization

        CALL check_QTQ_noblock_F77("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F77("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("U", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        CALL check_QTQ_noblock_F95("L", A, RES)

        IF( RES > 20.0 ) THEN
           CALL error_unblocked("F95", "SKTD2", RES)
        END IF

        DEALLOCATE(A)
     END DO
  END DO

  !Now check the band decompositions
  !(no blocking here)

  DO IDENS = 1, 5
     DO N=0, MAX_SIZE
        DO K=0, N+2 !beyond the reasonable band width, but should still work!
           ALLOCATE(A(N,N), Au(K+1, N), Ad(K+1, N), STAT=ISTAT)

           IF( ISTAT /= 0 ) THEN
              WRITE (*,*) "Ran out of memory in test!"
              STOP
           END IF

           CALL make_skew_mat_banded(Au, Ad, A, DENSITY(IDENS))

           CALL check_QTQ_band_F77("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F77("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F77", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("U", Au, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           CALL check_QTQ_band_F95("L", Ad, A, RES)

           IF( RES > 20.0 ) THEN
              CALL error_unblocked("F95", "SKBTRD", RES)
           END IF

           DEALLOCATE(A, Ad, Au)
        END DO
     END DO
  END DO
END SUBROUTINE test_decomp_z

SUBROUTINE error_blocked(INTF, ROUT, RES, NB, NBMIN, NX, REALWS)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0D0)) :: RES
  INTEGER :: NB, NBMIN, NX, REALWS

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES
  WRITE (*,*) "NB=",NB, "NBMIN=", NBMIN, "NX=", NX, REALWS, "% of workspace"

  STOP
END SUBROUTINE error_blocked

SUBROUTINE error_unblocked(INTF, ROUT, RES)
  CHARACTER(LEN=*) :: INTF, ROUT
  REAL(KIND(1.0D0)) :: RES

  WRITE (*,*) "Error in the ",INTF, " interface of routine ",ROUT
  WRITE (*,*) "Residual is  ", RES

  STOP
END SUBROUTINE error_unblocked


==> anc/pfapack/fortran/clasktrd.f <==
      SUBROUTINE CLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      COMPLEX            A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  CLASKTRD reduces NB rows and columns of a complex skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by a unitary congruence
*  transformation Q^H * A * Q^*, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', CLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', CLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by CSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0E+0, 0.0E+0 ),
     $                   ONE = ( 1.0E+0, 0.0E+0 ))
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      COMPLEX            ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           CGEMV, CSKMV, CLACGV, CLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN, CONJG
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL CGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL CGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL CLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*
*              We need to multiply with v^*
               CALL CLACGV( I-1, A( 1, I ), 1)

               CALL CSKMV( 'Upper', I-1, CONJG(TAU(I-1)), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL CGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL CGEMV( 'No transpose', I-1, NW, CONJG(TAU(I-1)),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1, ONE,
     $                        W( 1, NB-NW ), 1 )
                  CALL CGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL CGEMV( 'No transpose', I-1, NW,
     $                        -CONJG(TAU(I-1)),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*              Undo complex conjugation
               CALL CLACGV( I-1, A( 1, I ), 1)

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL CGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL CGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL CLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)

*              complex conjugate of v
               CALL CLACGV( N-I, A( I+1, I ), 1 )

               CALL CSKMV( 'Lower', N-I, CONJG(TAU( I )),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL CGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL CGEMV( 'No transpose', N-I, NW, CONJG(TAU( I )),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL CGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL CGEMV( 'No transpose', N-I, NW, -CONJG(TAU( I )),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     Undo complex conjugation
               CALL CLACGV( N-I, A( I+1, I ), 1 )

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of CLASKTRD
*
      END


==> anc/pfapack/fortran/clasktrf.f <==
      SUBROUTINE CLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      COMPLEX               A( LDA, * )
      COMPLEX               W( LDW, * )
*
*  Purpose
*  =======
*
*  CLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', CLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', CLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            ZERO, ONE
      PARAMETER          ( ZERO = (0.0E+0, 0.0E+0),
     $                     ONE = (1.0E+0, 0.0E+0) )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      REAL               COLMAX
      COMPLEX            T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ICAMAX
      EXTERNAL           LSAME, ICAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           CSCAL, CSWAP, CSKR2K, CGEMV, CCOPY, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL CGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL CGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL CCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = ICAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL CSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL CSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL CSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL CSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL CSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL CSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL CSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL CCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL CGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL CGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL CSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL CGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL CGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL CCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + ICAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL CSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL CSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL CSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL CSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL CSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL CSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL CSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL CCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL CGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL CGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL CSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/pfapack/fortran/cskbpf10.f <==
      SUBROUTINE CSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK,
     $                     INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
*     ..
*     .. Array Arguments ..
      REAL               RWORK( * )
      COMPLEX            PFAFF( 2 )
      COMPLEX            AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKBPF10 computes the Pfaffian of a complex skew-symmetric band
*  matrix, taking special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors).
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) COMPLEX array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) COMPLEX array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2) with PFAFF(2) purely real.
*
*  WORK    (workspace) COMPLEX array, dimension (N)
*
*  RWORK   (workspace) REAL array, dimension (2*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by a unitary congruence transformation:
*  Q^H * A * Q^* = pT.
*  This transformation is computed by the routine CSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0E+0, 0.0E+0 ),
     $                     ONE = ( 1.0E+0, 0.0E+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I
      COMPLEX            DETQ
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKBTRD, CMUL10
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKBPF10', -INFO )
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL CSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, RWORK(1),
     $             DETQ, WORK, 1, WORK, RWORK(N),
     $             INFO)

      PFAFF( 1 ) = DETQ

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            CALL CMUL10( PFAFF, CMPLX(RWORK( I )) )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            CALL CMUL10( PFAFF, -CMPLX(RWORK( I )) )
 20      CONTINUE
      END IF

      RETURN

*     end of CSKBPF10

      END


==> anc/pfapack/fortran/cskbpfa.f <==
      SUBROUTINE CSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK,
     $                    INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
      COMPLEX            PFAFF
*     ..
*     .. Array Arguments ..
      REAL               RWORK( * )
      COMPLEX            AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKBPFA computes the Pfaffian of a complex skew-symmetric band matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) COMPLEX array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) COMPLEX
*          The value of the Pfaffian.
*
*  WORK    (workspace) COMPLEX array, dimension (N)
*
*  RWORK   (workspace) REAL array, dimension (2*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by a unitary congruence transformation:
*  Q^H * A * Q^* = pT.
*  This transformation is computed by the routine CSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0E+0, 0.0E+0 ),
     $                     ONE = ( 1.0E+0, 0.0E+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I
      COMPLEX            DETQ
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKBTRD
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKBPFA', -INFO )
         RETURN
      END IF

      PFAFF = ONE

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL CSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, RWORK(1),
     $             DETQ, WORK, 1, WORK, RWORK(N),
     $             INFO)

      PFAFF = DETQ

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            PFAFF = PFAFF * RWORK( I )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            PFAFF = PFAFF * (-RWORK( I ))
 20      CONTINUE
      END IF

      RETURN

*     end of CSKBPFA

      END


==> anc/pfapack/fortran/cskbtrd.f <==
      SUBROUTINE CSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, DETQ,
     $                    Q, LDQ, WORK, RWORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden
*
*  -- Derived from the LAPACK routine ZHBTRD (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, VECT, MODE
      INTEGER            INFO, KD, LDAB, LDQ, N
      COMPLEX            DETQ
*     ..
*     .. Array Arguments ..
      REAL               E( * ), RWORK( * )
      COMPLEX            AB( LDAB, * ), Q( LDQ, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKBTRD reduces a complex skew-symmetric band matrix A to real
*  skew-symmetric tridiagonal form T by a unitary congruence
*  transformation: Q^dagger * A * Q^* = T. Alternatively, the routine can
*  also compute a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  VECT    (input) CHARACTER*1
*          = 'N':  do not form Q;
*          = 'V':  form Q;
*          = 'U':  update a matrix X, by forming X*Q.
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) COMPLEX array, dimension (LDAB,N)
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, the zero diagonal elements of AB are left unchanged,
*          if KD > 0, the elements on the first superdiagonal (if UPLO =
*          'U') or the first subdiagonal (if UPLO = 'L') are overwritten
*          by the off-diagonal elements of T; the rest of AB is
*          overwritten by values generated during the reduction. If
*          MODE = 'P', only the off-diagonal entries in the odd rows
*          (columns) are computed for UPLO = 'U' (UPLO = 'L').
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = T(i,i+1) if UPLO = 'U'; E(i) = T(i+1,i) if UPLO = 'L'.
*
*  DETQ    (output) COMPLEX
*          The value of the determinant of Q, which is a
*          pure phase factor. Always computed, even if Q is
*          not explicitely formed.
*
*  Q       (input/output) COMPLEX array, dimension (LDQ,N)
*          On entry, if VECT = 'U', then Q must contain an N-by-N
*          matrix X; if VECT = 'N' or 'V', then Q need not be set.
*
*          On exit:
*          if VECT = 'V', Q contains the N-by-N unitary matrix Q;
*          if VECT = 'U', Q contains the product X*Q;
*          if VECT = 'N', the array Q is not referenced.
*
*  LDQ     (input) INTEGER
*          The leading dimension of the array Q.
*          LDQ >= 1, and LDQ >= N if VECT = 'V' or 'U'.
*
*  WORK    (workspace) COMPLEX array, dimension (N)
*
*  RWORK   (workspace) REAL array, dimension (N)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The storage scheme for the skew-symmetric matrix is identical to the
*  storage scheme for symmetric or Hermitian band matrices in LAPACK,
*  i.e. the diagonal and the KD super- or subdiagonals are stored in an
*  array with KD+1 rows and N columns. Note that the zero diagonal must
*  also be explicitely stored (this was done to keep the structure of
*  the program identical to the symmetric case)
*
*  In particular this means that if
*  - UPLO = 'U', then AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j
*
*    Example: N=5, KD=2
*
*  (  0     a12   a13              )
*  (  -a12  0     a23   a24        )
*  (  -a13  -a23  0     a34   a35  )
*  (        -a24  -a34  0     a45  )
*  (              -a35  -a45  0    )
*
*  is stored as
*
*   x   x   a13 a24 a35
*   x   a12 a23 a34 a45
*   0   0   0   0   0
*
*  where x denotes an unused entry
*
*  - UPLO = 'L', then AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd)
*
*    Example: N=5, KD=2
*
*  (  0     -a21  -a31              )
*  (  a21   0     -a32  -a42        )
*  (  a31   a32   0     -a43  -a53  )
*  (        a42   a43   0     -a54  )
*  (              a53   a54   0     )
*
*  is stored as
*
*   0   0   0   0   0
*   a21 a32 a43 a54 x
*   a31 a42 a53 x   x
*
*  where x denotes an unused entry
*
*  =====================================================================
*
*     .. Parameters ..
      REAL   ZERO
      PARAMETER          ( ZERO = 0.0E+0 )
      COMPLEX            CZERO, CONE
      PARAMETER          ( CZERO = ( 0.0E+0, 0.0E+0 ),
     $                   CONE = ( 1.0E+0, 0.0E+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            INITQ, UPPER, WANTQ, NORMAL
      INTEGER            I, I2, IBL, INCA, INCX, IQAEND, IQB, IQEND, J,
     $                   J1, J1END, J1INC, J2, JEND, JIN, JINC, K, KD1,
     $                   KDM1, KDN, L, LAST, LEND, NQ, NR, NRT, STEP
      REAL               ABST
      COMPLEX            T, TEMP
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, CLARGV, CLARTG, CLARTV,
     $                   CLASET, CROT, CSCAL
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, CONJG, MAX, MIN
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INITQ = LSAME( VECT, 'V' )
      WANTQ = INITQ .OR. LSAME( VECT, 'U' )
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      KD1 = KD + 1
      KDM1 = KD - 1
      INCX = LDAB - 1
      IQEND = 1
*
      INFO = 0
      IF( .NOT.WANTQ .AND. .NOT.LSAME( VECT, 'N' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -2
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -3
      ELSE IF( N.LT.0 ) THEN
         INFO = -4
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -4
      ELSE IF( KD.LT.0 ) THEN
         INFO = -5
      ELSE IF( LDAB.LT.KD1 ) THEN
         INFO = -7
      ELSE IF( LDQ.LT.MAX( 1, N ) .AND. WANTQ ) THEN
         INFO = -10
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKBTRD', -INFO )
         RETURN
      END IF

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

*
*     Quick return if possible
*
      IF( N.EQ.0 )
     $   RETURN
*
*     Initialize Q to the unit matrix, if needed
*
      IF( INITQ )
     $   CALL CLASET( 'Full', N, N, CZERO, CONE, Q, LDQ )
*
*     Wherever possible, plane rotations are generated and applied in
*     vector operations of length NR over the index set J1:J2:KD1.
*
*     The real cosines and complex sines of the plane rotations are
*     stored in the arrays RWORK and WORK.
*
      INCA = KD1*LDAB
      KDN = MIN( N-1, KD )
      IF( UPPER ) THEN
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the upper triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 90 I = 1, N - 2, STEP
*
*              Reduce i-th row of matrix to tridiagonal form
*
               DO 80 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 80
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL CLARGV( NR, AB( 1, J1-1 ), INCA, WORK( J1 ),
     $                            KD1, RWORK( J1 ), KD1 )
*
*                    apply rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    CLARTV or CROT is used
*
                     IF( NR.GE.2*KD-1 ) THEN
                        DO 10 L = 1, KD - 1
                           CALL CLARTV( NR, AB( L+1, J1-1 ), INCA,
     $                                  AB( L, J1 ), INCA, RWORK( J1 ),
     $                                  WORK( J1 ), KD1 )
   10                   CONTINUE
*
                     ELSE
                        JEND = J1 + ( NR-1 )*KD1
                        DO 20 JINC = J1, JEND, KD1
                           CALL CROT( KDM1, AB( 2, JINC-1 ), 1,
     $                                AB( 1, JINC ), 1, RWORK( JINC ),
     $                                WORK( JINC ) )
   20                   CONTINUE
                     END IF
                  END IF
*
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i,i+k-1)
*                       within the band
*
                        CALL CLARTG( AB( KD-K+3, I+K-2 ),
     $                               AB( KD-K+2, I+K-1 ), RWORK(I+K-1),
     $                               WORK( I+K-1 ), TEMP )
                        AB( KD-K+3, I+K-2 ) = TEMP
*
*                       apply rotation from the right
*
                        CALL CROT( K-3, AB( KD-K+4, I+K-2 ), 1,
     $                             AB( KD-K+3, I+K-1 ), 1, RWORK(I+K-1),
     $                             WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Diagonal blocks are invariant in the skew-symmetric case
*
*                 apply plane rotations from the left
*
                  IF( NR.GT.0 ) THEN
*                     No complex conjugation, as we have Q^T.
*                     But needed below for accumulating Q
                     IF( 2*KD-1.LT.NR ) THEN
*
*                    Dependent on the the number of diagonals either
*                    CLARTV or CROT is used
*
                        DO 30 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL CLARTV( NRT, AB( KD-L, J1+L ), INCA,
     $                                     AB( KD-L+1, J1+L ), INCA,
     $                                     RWORK( J1 ), WORK( J1 ), KD1)
   30                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 40 JIN = J1, J1END, KD1
                              CALL CROT( KD-1, AB( KD-1, JIN+1 ), INCX,
     $                                   AB( KD, JIN+1 ), INCX,
     $                                   RWORK( JIN ), WORK( JIN ) )
   40                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL CROT( LEND, AB( KD-1, LAST+1 ), INCX,
     $                                AB( KD, LAST+1 ), INCX,
     $                                RWORK( LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 50 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL CROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, RWORK( J ), CONJG(WORK( J )) )
   50                   CONTINUE
                     ELSE
*
                        DO 60 J = J1, J2, KD1
                           CALL CROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                RWORK( J ), CONJG(WORK( J ))  )
   60                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 70 J = J1, J2, KD1
*
*                    create nonzero element a(j-1,j+kd) outside the band
*                    and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( 1, J+KD )
                     AB( 1, J+KD ) = RWORK( J )*AB( 1, J+KD )
   70             CONTINUE
   80          CONTINUE
   90       CONTINUE
         END IF
*
         DETQ = CONE

         IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 100 I = 1, N - 1
               T = AB( KD, I+1 )
               ABST = ABS( T )
               AB( KD, I+1 ) = ABST
               E( I ) = ABST
               IF( ABST.NE.ZERO ) THEN
                  T = T / ABST
               ELSE
                  T = CONE
               END IF
               IF( I.LT.N-1 )
     $            AB( KD, I+2 ) = AB( KD, I+2 )*CONJG(T)
               IF( WANTQ ) THEN
                  CALL CSCAL( N, T, Q( 1, I+1 ), 1 )
               END IF
               DETQ = DETQ * T
  100       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 110 I = 1, N - 1
               E( I ) = ZERO
  110       CONTINUE
         END IF
      ELSE
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the lower triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 210 I = 1, N - 2, STEP
*
*              Reduce i-th column of matrix to tridiagonal form
*
               DO 200 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 200
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL CLARGV( NR, AB( KD1, J1-KD1 ), INCA,
     $                            WORK( J1 ), KD1, RWORK( J1 ), KD1 )
*
*                    apply plane rotations from one side
*
*
*                    Dependent on the the number of diagonals either
*                    CLARTV or CROT is used
*
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 130 L = 1, KD - 1
                           CALL CLARTV( NR, AB( KD1-L, J1-KD1+L ), INCA,
     $                                  AB( KD1-L+1, J1-KD1+L ), INCA,
     $                                  RWORK( J1 ), WORK( J1 ), KD1 )
  130                   CONTINUE
                     ELSE
                        JEND = J1 + KD1*( NR-1 )
                        DO 140 JINC = J1, JEND, KD1
                           CALL CROT( KDM1, AB( KD, JINC-KD ), INCX,
     $                                AB( KD1, JINC-KD ), INCX,
     $                                RWORK( JINC ), WORK( JINC ) )
  140                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i+k-1,i)
*                       within the band
*
                        CALL CLARTG( AB( K-1, I ), AB( K, I ),
     $                               RWORK( I+K-1 ), WORK( I+K-1 ),TEMP)
                        AB( K-1, I ) = TEMP
*
*                       apply rotation from the left
*
                        CALL CROT( K-3, AB( K-2, I+1 ), LDAB-1,
     $                             AB( K-1, I+1 ), LDAB-1, RWORK(I+K-1),
     $                             WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Not necessary in skew-symmetric case
*
*                 apply plane rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    CLARTV or CROT is used
*
                  IF( NR.GT.0 ) THEN
*                     Not needed here, we have Q^T,
*                     but we need it further below when accumulating Q
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 150 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL CLARTV( NRT, AB( L+2, J1-1 ), INCA,
     $                                     AB( L+1, J1 ), INCA,
     $                                     RWORK( J1 ), WORK( J1 ), KD1)
  150                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 160 J1INC = J1, J1END, KD1
                              CALL CROT( KDM1, AB( 3, J1INC-1 ), 1,
     $                                   AB( 2, J1INC ), 1,
     $                                   RWORK( J1INC ), WORK( J1INC ) )
  160                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL CROT( LEND, AB( 3, LAST-1 ), 1,
     $                                AB( 2, LAST ), 1, RWORK( LAST ),
     $                                WORK( LAST ) )
                     END IF
                  END IF
*
*
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
*                    Note that up to now we multiplied with Q^H from the left
*                    Hence, to accumulate Q, we have to multiply with the
*                    hermitian conjugate of the Givens rotations

                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 170 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL CROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, RWORK( J ), CONJG(WORK( J )) )
  170                   CONTINUE
                     ELSE
*
                        DO 180 J = J1, J2, KD1
                           CALL CROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                RWORK( J ), CONJG(WORK( J )) )
  180                   CONTINUE
                     END IF
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 190 J = J1, J2, KD1
*
*                    create nonzero element a(j+kd,j-1) outside the
*                    band and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( KD1, J )
                     AB( KD1, J ) = RWORK( J )*AB( KD1, J )
  190             CONTINUE
  200          CONTINUE
  210       CONTINUE
         END IF
*
         DETQ = CONE

         IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 220 I = 1, N - 1
               T = AB( 2, I )
               ABST = ABS( T )
               AB( 2, I ) = ABST
               E( I ) = ABST
               IF( ABST.NE.ZERO ) THEN
                  T = T / ABST
               ELSE
                  T = CONE
               END IF
               IF( I.LT.N-1 )
* Note: difference here because of Q^T instead of Q^H (*T^* instead of *T)
     $            AB( 2, I+1 ) = AB( 2, I+1 )*CONJG(T)
               IF( WANTQ ) THEN
                  CALL CSCAL( N, T, Q( 1, I+1 ), 1 )
               END IF
               DETQ = DETQ * T
 220       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 230 I = 1, N - 1
               E( I ) = ZERO
  230       CONTINUE
         END IF

      END IF
*
      RETURN
*
*     End of CSKBTRD
*
      END


==> anc/pfapack/fortran/cskmv.f <==
      SUBROUTINE CSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      COMPLEX ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  CSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - COMPLEX      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      COMPLEX ONE
      PARAMETER (ONE= (1.0E+0,0.0E+0))
      COMPLEX ZERO
      PARAMETER (ZERO= (0.0E+0,0.0E+0))
*     ..
*     .. Local Scalars ..
      COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of CSKMV .
*
      END


==> anc/pfapack/fortran/cskpf10.f <==
      SUBROUTINE CSKPF10( UPLO, MTHD, N, A, LDA, PFAFF,
     $                    IWORK, WORK, LWORK, RWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      REAL               RWORK( * )
      COMPLEX            PFAFF( 2 )
      COMPLEX            A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKPF10 computes the Pfaffian of a complex skew-symmetric matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) COMPLEX array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2) with PFAFF(2) purely real.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) COMPLEX array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= N.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+N-1 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  RWORK   (workspace) REAL array, dimension (N-1)
*          Not referenced if MTHD = 'P'.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines CSKTRF or CSKTRD,
*  respectively (for further details see there).
*
*
      COMPLEX            ONE, ZERO
      PARAMETER          ( ONE = (1.0E+0, 0.0E+0) )
      PARAMETER          ( ZERO = (0.0E+0, 0.0E+0) )

      REAL               RONE
      PARAMETER          ( RONE = 1.0D+0 )

      INTEGER            I,K
      REAL               TEMP

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKTRD, CSKTRF, CMUL10
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
      INTRINSIC          CONJG, CMPLX

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.N .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to CSKTRF
            CALL CSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to CSKTRD
            CALL CSKTRD( UPLO, "P", N, A, LDA, RWORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + N - 1
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKPF10', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL CSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN

            DO 10 I = 1, N-1, 2
               CALL CMUL10( PFAFF, A( I, I+1 ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF( 1 ) = -PFAFF( 1 )
 10         CONTINUE

         ELSE

            DO 20 I = 1, N-1, 2
               CALL CMUL10( PFAFF, -A( I+1, I ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF( 1 ) = -PFAFF( 1 )
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL CSKTRD(UPLO, "P", N, A, LDA, RWORK, WORK,
     $               WORK( N ), LWORK-N+1, INFO)

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               CALL CMUL10( PFAFF, CMPLX(RWORK( I )) )

*     Accumulate the determinant of the Householder reflection
*     (pure phase)
               TEMP = RONE
               DO 40 K=1, I-1
                  TEMP = TEMP + CONJG(A(K,I+1))*A(K,I+1)
 40            CONTINUE

               PFAFF( 1 ) = PFAFF( 1 ) * (ONE - WORK( I ) * TEMP)
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
*     (pure phase)
            DO 50 I = 1, N-1, 2
               CALL CMUL10( PFAFF, -CMPLX(RWORK( I )) )

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 60 K=I+2, N
                  TEMP = TEMP + CONJG(A(K,I))*A(K,I)
 60            CONTINUE

            PFAFF( 1 ) = PFAFF( 1 ) * (ONE - WORK( I ) * TEMP)
 50         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( N ) + N-1
      END IF

      RETURN

*     end of CSKPF10

      END


==> anc/pfapack/fortran/cskpfa.f <==
      SUBROUTINE CSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, RWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      COMPLEX            PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      REAL               RWORK( * )
      COMPLEX            A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKPFA computes the Pfaffian of a complex skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) COMPLEX
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) COMPLEX array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= N.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+N-1 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  RWORK   (workspace) REAL array, dimension (N-1)
*          Not referenced if MTHD = 'P'.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines CSKTRF or CSKTRD,
*  respectively (for further details see there).
*
*
      COMPLEX            ONE, ZERO
      PARAMETER          ( ONE = (1.0E+0, 0.0E+0) )
      PARAMETER          ( ZERO = (0.0E+0, 0.0E+0) )

      REAL               RONE
      PARAMETER          ( RONE = 1.0E+0 )

      INTEGER            I,K
      REAL               TEMP

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKTRD, CSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
      INTRINSIC          CONJG

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.N .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to CSKTRF
            CALL CSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to CSKTRD
            CALL CSKTRD( UPLO, "P", N, A, LDA, RWORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + N - 1
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL CSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL CSKTRD(UPLO, "P", N, A, LDA, RWORK, WORK,
     $               WORK( N ), LWORK-N+1, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * RWORK( I )

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 40 K=1, I-1
                  TEMP = TEMP + CONJG(A(K,I+1))*A(K,I+1)
 40            CONTINUE

               PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 50 I = 1, N-1, 2
               PFAFF = PFAFF * (-RWORK( I ))

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 60 K=I+2, N
                  TEMP = TEMP + CONJG(A(K,I))*A(K,I)
 60            CONTINUE

            PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 50         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( N ) + N-1
      END IF

      RETURN

*     end of CSKPFA

      END


==> anc/pfapack/fortran/cskr2.f <==
      SUBROUTINE CSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      COMPLEX ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  CSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      COMPLEX ZERO
      PARAMETER (ZERO= (0.0E+0,0.0E+0))
*     ..
*     .. Local Scalars ..
      COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('CSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of CSKR2 .
*
      END


==> anc/pfapack/fortran/cskr2k.f <==
      SUBROUTINE CSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      COMPLEX ALPHA
      COMPLEX BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      COMPLEX A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  CSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - COMPLEX         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - COMPLEX       array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - COMPLEX       array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - COMPLEX          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - COMPLEX          array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      COMPLEX ONE
      PARAMETER (ONE= (1.0E+0, 0.0E+0))
      COMPLEX ZERO
      PARAMETER (ZERO= (0.0E+0, 0.0E+0))
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('CSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of CSKR2K.
*
      END


==> anc/pfapack/fortran/csktd2.f <==
      SUBROUTINE CSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      COMPLEX            A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKTD2 reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^dagger * A * Q^* = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for CSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of CSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine CUNGTR can be used to form the transformation
*  matrix explicitely, and CUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by CSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by CSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            ONE, ZERO
      PARAMETER          ( ONE = ( 1.0E+0, 0.0E+0 ),
     $                   ZERO = ( 0.0E+0, 0.0E+0 ))
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, K, STEP
      COMPLEX            ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKMV, CSKR2, CLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN, CONJG
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF

      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL CLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)
*
               DO 12 K = 1, I
                  A( K, I+1 ) = CONJG(A( K, I+1 ))
 12            CONTINUE
*
               CALL CSKMV( UPLO, I, CONJG(TAUI), A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )

               DO 15 K = 1, I
                  A( K, I+1 ) = CONJG(A( K, I+1 ))
 15            CONTINUE

*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL CSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL CLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               DO 30 K = I+2, N
                  A( K, I ) = CONJG(A( K, I ))
   30          CONTINUE

               CALL CSKMV( UPLO, N-I, CONJG(TAUI), A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
               DO 40 K = I+2, N
                  A( K, I ) = CONJG(A( K, I ))
   40          CONTINUE

*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               IF( I.LT.N-1 ) THEN
                  CALL CSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                        TAU( I+STEP-1 ), 1,
     $                        A( I+STEP, I+STEP ), LDA )
               END IF
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of CSKTD2
*
      END


==> anc/pfapack/fortran/csktf2.f <==
      SUBROUTINE CSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      COMPLEX            A( LDA, * )
*
*
*  Purpose
*  =======
*
*  CSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for CSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of CSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by CSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by CSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      COMPLEX            ZERO, ONE
      PARAMETER          ( ZERO = (0.0E+0, 0.0E+0),
     $                     ONE = (1.0E+0, 0.0E+0) )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      REAL               COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ICAMAX
      EXTERNAL           LSAME, ICAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           CSCAL, CSWAP, CSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = ICAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL CSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL CSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL CSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL CSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL CSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL CSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL CSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + ICAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL CSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL CSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL CSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL CSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL CSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL CSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL CSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/pfapack/fortran/csktrd.f <==
      SUBROUTINE CSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      COMPLEX            A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKTRD reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^H * A * Q^* = T.  Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for CSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of CSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine CUNGTR can be used to form the transformation
*  matrix explicitely, and CUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by CSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by CSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      COMPLEX            CONE
      PARAMETER          ( CONE = ( 1.0E+0, 0.0E+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, CSKR2K, CSKTD2, CLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'CHETRD" here, as of course ILAENV has no information
*              about CSKTRD ...

         NB = ILAENV( 1, 'CHETRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*
      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'CHETRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'CHETRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL CLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL CSKR2K( UPLO, 'No transpose', I-NPANEL, NB, CONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP,
     $                   WORK, LDWORK, CONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL CSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL CLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL CSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, CONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, CONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL CSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of CSKTRD
*
      END


==> anc/pfapack/fortran/csktrf.f <==
      SUBROUTINE CSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      COMPLEX            A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  CSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, CSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as SSYTRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for CSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of CSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by CSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by CSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           CLASKTRF, CSKTF2, CSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*

      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about CSKTRF, I query the
*        similar routine 'SSYTRF'
         NB = ILAENV( 1, 'SSYTRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'CSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'SSYTRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*
*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL, 1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL CLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by CSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL CSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL CSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL CLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by CSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL CSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL CSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of CSKTRF
*
      END


==> anc/pfapack/fortran/dlasktrd.f <==
      SUBROUTINE DLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  DLASKTRD reduces NB rows and columns of a real skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by an orthogonal similarity
*  transformation Q^T * A * Q, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', DLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', DLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) DOUBLE PRECISION array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0,
     $                   ONE = 1.0D+0)
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      DOUBLE PRECISION   ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           DGEMV, DSKMV, DLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0
*         IW = NB + 1

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL DGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL DGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL DLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*
               CALL DSKMV( 'Upper', I-1, TAU(I-1), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )

               IF( NW .GT. 0 ) THEN
                  CALL DGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL DGEMV( 'No transpose', I-1, NW, TAU(I-1),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1)
                  CALL DGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO, W( I+1, NB-NW ), 1 )
                  CALL DGEMV( 'No transpose', I-1, NW, -TAU(I-1),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL DGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL DGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL DLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)

               CALL DSKMV( 'Lower', N-I, TAU( I ),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )

               IF( NW .GT. 0 ) THEN
                  CALL DGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL DGEMV( 'No transpose', N-I, NW, TAU( I ),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL DGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL DGEMV( 'No transpose', N-I, NW, -TAU( I ),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of DLASKTRD
*
      END


==> anc/pfapack/fortran/dlasktrf.f <==
      SUBROUTINE DLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * )
      DOUBLE PRECISION   W( LDW, * )
*
*  Purpose
*  =======
*
*  DLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', DLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', DLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) DOUBLE PRECISION array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0, ONE = 1.0D+0 )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      DOUBLE PRECISION   COLMAX, T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME, DISNAN
      INTEGER            IDAMAX
      EXTERNAL           LSAME, IDAMAX, DISNAN
*     ..
*     .. External Subroutines ..
      EXTERNAL           DSCAL, DSWAP, DSKR2K, DCOPY, DGEMV, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL DGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL DGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL DCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = IDAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL DSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL DSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL DSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL DSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL DSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL DSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL DSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL DCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL DGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL DGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL DSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL DGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL DGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL DCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + IDAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL DSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL DSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL DSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL DSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL DSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL DSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL DSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL DCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL DGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL DGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL DSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/pfapack/fortran/dskbpf10.f <==
      SUBROUTINE DSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
*     .. Array Arguments ..
      DOUBLE PRECISION   PFAFF( 2 )
      DOUBLE PRECISION   AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKBPF10 computes the Pfaffian of a real skew-symmetric band matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE PRECISION array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) DOUBLE PRECISION array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2).
*
*  WORK    (workspace) DOUBLE PRECISION array, dimension (3*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by an orthogonal similarity transformation:
*  Q^T * A * Q = pT.
*  This transformation is computed by the routine DSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0,
     $                     ONE = 1.0D+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I

*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKBTRD, DMUL10
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKBPF10', -INFO )
         RETURN
      END IF
*
      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL DSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, WORK,
     $             WORK, 1, WORK(N), INFO)

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            CALL DMUL10( PFAFF, WORK( I ) )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            CALL DMUL10( PFAFF, -WORK( I ) )
 20      CONTINUE
      END IF

*     Note that det(Q)=1 always in the real case

      RETURN

*     end of DSKBPF10

      END


==> anc/pfapack/fortran/dskbpfa.f <==
      SUBROUTINE DSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
      DOUBLE PRECISION   PFAFF
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKBPFA computes the Pfaffian of a real skew-symmetric band matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE PRECISION array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) DOUBLE PRECISION
*          The value of the Pfaffian.
*
*  WORK    (workspace) DOUBLE PRECISION array, dimension (3*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by an orthogonal similarity transformation:
*  Q^T * A * Q = pT.
*  This transformation is computed by the routine DSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0,
     $                     ONE = 1.0D+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I

*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKBTRD
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKBPFA', -INFO )
         RETURN
      END IF
*
      PFAFF = ONE

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL DSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, WORK,
     $             WORK, 1, WORK(N), INFO)

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            PFAFF = PFAFF * WORK( I )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            PFAFF = PFAFF * (-WORK( I ))
 20      CONTINUE
      END IF

*     Note that det(Q)=1 always in the real case

      RETURN

*     end of DSKBPFA

      END


==> anc/pfapack/fortran/dskbtrd.f <==
      SUBROUTINE DSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E,
     $                    Q, LDQ, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden
*
*  -- Based on LAPACK routine ZHBTRD (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, VECT, MODE
      INTEGER            INFO, KD, LDAB, LDQ, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * ), AB( LDAB, * ), Q( LDQ, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKBTRD reduces a real skew-symmetric band matrix A to
*  skew-symmetric tridiagonal form T by an orthogonal similarity
*  transformation: Q^T * A * Q = T. Alternatively, the routine can
*  also compute a partial tridiagonal form useful for computing the Pfaffian.
*  This routine only uses orthogonal transformations with det = 1.
*
*  Arguments
*  =========
*
*  VECT    (input) CHARACTER*1
*          = 'N':  do not form Q;
*          = 'V':  form Q;
*          = 'U':  update a matrix X, by forming X*Q.
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE PRECISION  array, dimension (LDAB,N)
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, the zero diagonal elements of AB are left unchanged,
*          if KD > 0, the elements on the first superdiagonal (if UPLO =
*          'U') or the first subdiagonal (if UPLO = 'L') are overwritten
*          by the off-diagonal elements of T; the rest of AB is
*          overwritten by values generated during the reduction. If
*          MODE = 'P', only the off-diagonal entries in the odd rows
*          (columns) are computed for UPLO = 'U' (UPLO = 'L').
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = T(i,i+1) if UPLO = 'U'; E(i) = T(i+1,i) if UPLO = 'L'.
*
*  Q       (input/output) DOUBLE PRECISION array, dimension (LDQ,N)
*          On entry, if VECT = 'U', then Q must contain an N-by-N
*          matrix X; if VECT = 'N' or 'V', then Q need not be set.
*
*          On exit:
*          if VECT = 'V', Q contains the N-by-N unitary matrix Q;
*          if VECT = 'U', Q contains the product X*Q;
*          if VECT = 'N', the array Q is not referenced.
*
*  LDQ     (input) INTEGER
*          The leading dimension of the array Q.
*          LDQ >= 1, and LDQ >= N if VECT = 'V' or 'U'.
*
*  WORK    (workspace) DOUBLE PRECISION array, dimension (2*N)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The storage scheme for the skew-symmetric matrix is identical to the
*  storage scheme for symmetric or Hermitian band matrices in LAPACK,
*  i.e. the diagonal and the KD super- or subdiagonals are stored in an
*  array with KD+1 rows and N columns. Note that the zero diagonal must
*  also be explicitely stored (this was done to keep the structure of
*  the program identical to the symmetric case)
*
*  In particular this means that if
*  - UPLO = 'U', then AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j
*
*    Example: N=5, KD=2
*
*  (  0     a12   a13              )
*  (  -a12  0     a23   a24        )
*  (  -a13  -a23  0     a34   a35  )
*  (        -a24  -a34  0     a45  )
*  (              -a35  -a45  0    )
*
*  is stored as
*
*   x   x   a13 a24 a35
*   x   a12 a23 a34 a45
*   0   0   0   0   0
*
*  where x denotes an unused entry
*
*  - UPLO = 'L', then AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd)
*
*    Example: N=5, KD=2
*
*  (  0     -a21  -a31              )
*  (  a21   0     -a32  -a42        )
*  (  a31   a32   0     -a43  -a53  )
*  (        a42   a43   0     -a54  )
*  (              a53   a54   0     )
*
*  is stored as
*
*   0   0   0   0   0
*   a21 a32 a43 a54 x
*   a31 a42 a53 x   x
*
*  where x denotes an unused entry
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0, ONE = 1.0D+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            INITQ, UPPER, WANTQ, NORMAL
      INTEGER            I, I2, IBL, INCA, INCX, IQAEND, IQB, IQEND, J,
     $                   J1, J1END, J1INC, J2, JEND, JIN, JINC, K, KD1,
     $                   KDM1, KDN, L, LAST, LEND, NQ, NR, NRT, STEP
      DOUBLE PRECISION   TEMP
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DLARGV, DLARTG, DLARTV,
     $                   DLASET, DROT
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, MIN
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INITQ = LSAME( VECT, 'V' )
      WANTQ = INITQ .OR. LSAME( VECT, 'U' )
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      KD1 = KD + 1
      KDM1 = KD - 1
      INCX = LDAB - 1
      IQEND = 1
*
      INFO = 0
      IF( .NOT.WANTQ .AND. .NOT.LSAME( VECT, 'N' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -2
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -3
      ELSE IF( N.LT.0 ) THEN
         INFO = -4
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -4
      ELSE IF( KD.LT.0 ) THEN
         INFO = -5
      ELSE IF( LDAB.LT.KD1 ) THEN
         INFO = -7
      ELSE IF( LDQ.LT.MAX( 1, N ) .AND. WANTQ ) THEN
         INFO = -10
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKBTRD', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 )
     $   RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

*
*     Initialize Q to the unit matrix, if needed
*
      IF( INITQ )
     $   CALL DLASET( 'Full', N, N, ZERO, ONE, Q, LDQ )
*
*     Wherever possible, plane rotations are generated and applied in
*     vector operations of length NR over the index set J1:J2:KD1.
*
*     The real cosines and sines of the plane rotations are
*     stored in the array WORK (Note: the symmetric version in LAPACK
*     has an array D [diagonal] and WORK, Here we only work with a single
*     array WORK of twice the size).
*
      INCA = KD1*LDAB
      KDN = MIN( N-1, KD )
      IF( UPPER ) THEN
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to skew-symmetric tridiagonal form, working with
*           the upper triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 90 I = 1, N - 2, STEP
*
*              Reduce i-th row of matrix to tridiagonal form
*
               DO 80 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 80
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL DLARGV( NR, AB( 1, J1-1 ), INCA, WORK( J1 ),
     $                            KD1, WORK( N + J1 ), KD1 )
*
*                    apply rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    DLARTV or DROT is used
*
                     IF( NR.GE.2*KD-1 ) THEN
                        DO 10 L = 1, KD - 1
                           CALL DLARTV( NR, AB( L+1, J1-1 ), INCA,
     $                                  AB( L, J1 ), INCA,
     $                                  WORK( N + J1 ),
     $                                  WORK( J1 ), KD1 )
   10                   CONTINUE
*
                     ELSE
                        JEND = J1 + ( NR-1 )*KD1
                        DO 20 JINC = J1, JEND, KD1
                           CALL DROT( KDM1, AB( 2, JINC-1 ), 1,
     $                                AB( 1, JINC ), 1,
     $                                WORK( N + JINC ), WORK( JINC ) )
   20                   CONTINUE
                     END IF
                  END IF
*
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i,i+k-1)
*                       within the band
*
                        CALL DLARTG( AB( KD-K+3, I+K-2 ),
     $                               AB( KD-K+2, I+K-1 ),
     $                               WORK( N +I+K-1),
     $                               WORK( I+K-1 ), TEMP )
                        AB( KD-K+3, I+K-2 ) = TEMP
*
*                       apply rotation from the right
*
                        CALL DROT( K-3, AB( KD-K+4, I+K-2 ), 1,
     $                             AB( KD-K+3, I+K-1 ), 1,
     $                             WORK( N +I+K-1), WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Diagonal blocks are invariant in the skew-symmetric case
*
*                 apply plane rotations from the left
*
                  IF( NR.GT.0 ) THEN

                     IF( 2*KD-1.LT.NR ) THEN
*
*                    Dependent on the the number of diagonals either
*                    DLARTV or DROT is used
*
                        DO 30 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL DLARTV( NRT, AB( KD-L, J1+L ), INCA,
     $                                     AB( KD-L+1, J1+L ), INCA,
     $                                     WORK( N + J1 ), WORK( J1 ),
     $                                     KD1)
   30                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 40 JIN = J1, J1END, KD1
                              CALL DROT( KD-1, AB( KD-1, JIN+1 ), INCX,
     $                                   AB( KD, JIN+1 ), INCX,
     $                                   WORK( N + JIN ), WORK( JIN ) )
   40                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL DROT( LEND, AB( KD-1, LAST+1 ), INCX,
     $                                AB( KD, LAST+1 ), INCX,
     $                                WORK( N + LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 50 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL DROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, WORK( N + J ), WORK( J ) )
   50                   CONTINUE
                     ELSE
*
                        DO 60 J = J1, J2, KD1
                           CALL DROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                WORK( N + J ), WORK( J )  )
   60                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 70 J = J1, J2, KD1
*
*                    create nonzero element a(j-1,j+kd) outside the band
*                    and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( 1, J+KD )
                     AB( 1, J+KD ) = WORK( N + J )*AB( 1, J+KD )
   70             CONTINUE
   80          CONTINUE
   90       CONTINUE
         END IF
*
         IF( KD.GT.0 ) THEN
*
*           copy off-diagonal elements to  E
*
            DO 100 I = 1, N - 1
               E( I ) = AB( KD, I+1 )
  100       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 110 I = 1, N - 1
               E( I ) = ZERO
  110       CONTINUE
         END IF
      ELSE
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to skew-symmetric tridiagonal form, working with
*           the lower triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 210 I = 1, N - 2, STEP
*
*              Reduce i-th column of matrix to tridiagonal form
*
               DO 200 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 200
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL DLARGV( NR, AB( KD1, J1-KD1 ), INCA,
     $                            WORK( J1 ), KD1, WORK( N + J1 ), KD1 )
*
*                    apply plane rotations from one side
*
*
*                    Dependent on the the number of diagonals either
*                    DLARTV or DROT is used
*
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 130 L = 1, KD - 1
                           CALL DLARTV( NR, AB( KD1-L, J1-KD1+L ), INCA,
     $                                  AB( KD1-L+1, J1-KD1+L ), INCA,
     $                                  WORK( N + J1 ), WORK( J1 ), KD1)
  130                   CONTINUE
                     ELSE
                        JEND = J1 + KD1*( NR-1 )
                        DO 140 JINC = J1, JEND, KD1
                           CALL DROT( KDM1, AB( KD, JINC-KD ), INCX,
     $                                AB( KD1, JINC-KD ), INCX,
     $                                WORK( N + JINC ), WORK( JINC ) )
  140                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i+k-1,i)
*                       within the band
*
                        CALL DLARTG( AB( K-1, I ), AB( K, I ),
     $                               WORK( N + I+K-1 ), WORK( I+K-1 ),
     $                               TEMP)
                        AB( K-1, I ) = TEMP
*
*                       apply rotation from the left
*
                        CALL DROT( K-3, AB( K-2, I+1 ), LDAB-1,
     $                             AB( K-1, I+1 ), LDAB-1,
     $                             WORK( N +I+K-1), WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Not necessary in skew-symmetric case
*
*                 apply plane rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    DLARTV or DROT is used
*
                  IF( NR.GT.0 ) THEN
*                     Not needed here, we have Q^T,
*                     but we need it further below when accumulating Q
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 150 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL DLARTV( NRT, AB( L+2, J1-1 ), INCA,
     $                                     AB( L+1, J1 ), INCA,
     $                                     WORK( N + J1 ), WORK( J1 ),
     $                                     KD1)
  150                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 160 J1INC = J1, J1END, KD1
                              CALL DROT( KDM1, AB( 3, J1INC-1 ), 1,
     $                                   AB( 2, J1INC ), 1,
     $                                   WORK( N + J1INC ),
     $                                   WORK( J1INC ) )
  160                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL DROT( LEND, AB( 3, LAST-1 ), 1,
     $                                AB( 2, LAST ), 1,
     $                                WORK( N + LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
*
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
*                    Note that up to now we multiplied with Q^H from the left
*                    Hence, to accumulate Q, we have to multiply with the
*                    hermitian conjugate of the Givens rotations

                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 170 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL DROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, WORK( N + J ), WORK( J ) )
  170                   CONTINUE
                     ELSE
*
                        DO 180 J = J1, J2, KD1
                           CALL DROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                WORK( N + J ), WORK( J ) )
  180                   CONTINUE
                     END IF
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 190 J = J1, J2, KD1
*
*                    create nonzero element a(j+kd,j-1) outside the
*                    band and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( KD1, J )
                     AB( KD1, J ) = WORK( N + J )*AB( KD1, J )
  190             CONTINUE
  200          CONTINUE
  210       CONTINUE
         END IF
*
          IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 220 I = 1, N - 1
               E( I ) = AB( 2, I )
 220       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 230 I = 1, N - 1
               E( I ) = ZERO
  230       CONTINUE
         END IF

      END IF
*
      RETURN
*
*     End of DSKBTRD
*
      END


==> anc/pfapack/fortran/dskmv.f <==
      SUBROUTINE DSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  DSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - DOUBLE PRECISION      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 20/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      DOUBLE PRECISION ONE
      PARAMETER (ONE= 1.0D+0)
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO= 0.0D+0)
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKMV .
*
      END


==> anc/pfapack/fortran/dskpf10.f <==
      SUBROUTINE DSKPF10( UPLO, MTHD, N, A, LDA, PFAFF,
     $                    IWORK, WORK, LWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   PFAFF( 2 )
      DOUBLE PRECISION   A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKPF10 computes the Pfaffian of a real skew-symmetric matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE PRECISION array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2).
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE PRECISION array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= 2*N-1.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+2*N-2 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines DSKTRF or DSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE PRECISION   ONE, ZERO
      PARAMETER          ( ONE = 1.0D+0 )
      PARAMETER          ( ZERO = 0.0D+0 )

      INTEGER            I

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKTRD, DSKTRF, DMUL10
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.2*N-1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to DSKTRF
            CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to DSKTRD
            CALL DSKTRD( UPLO, "P", N, A, LDA, WORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + 2*N - 2
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKPF10', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN

            DO 10 I = 1, N-1, 2
               CALL DMUL10( PFAFF, A( I, I+1 ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF( 1 ) = -PFAFF( 1 )
 10         CONTINUE

         ELSE

            DO 20 I = 1, N-1, 2
               CALL DMUL10( PFAFF, -A( I+1, I ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF( 1 ) = -PFAFF( 1 )
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL DSKTRD(UPLO, "P", N, A, LDA, WORK(1), WORK(N),
     $               WORK( 2*N-1 ), LWORK-2*N+2, INFO)

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               CALL DMUL10( PFAFF, WORK( I ) )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF( 1 ) = -PFAFF( 1 )
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 40 I = 1, N-1, 2
               CALL DMUL10( PFAFF, -WORK( I ) )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF( 1 ) = -PFAFF( 1 )
 40         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( 2*N-1 ) + 2*N-2
      END IF

      RETURN

*     end of DSKPF10

      END


==> anc/pfapack/fortran/dskpfa.f <==
      SUBROUTINE DSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      DOUBLE PRECISION   PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKPFA computes the Pfaffian of a real skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE PRECISION
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE PRECISION array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= 2*N-1.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+2*N-2 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines DSKTRF or DSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE PRECISION   ONE, ZERO
      PARAMETER          ( ONE = 1.0D+0 )
      PARAMETER          ( ZERO = 0.0D+0 )

      INTEGER            I

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKTRD, DSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.2*N-1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to DSKTRF
            CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to DSKTRD
            CALL DSKTRD( UPLO, "P", N, A, LDA, WORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + 2*N - 2
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL DSKTRD(UPLO, "P", N, A, LDA, WORK(1), WORK(N),
     $               WORK( 2*N-1 ), LWORK-2*N+2, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * WORK( I )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 40 I = 1, N-1, 2
               PFAFF = PFAFF * (-WORK( I ))

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 40         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( 2*N-1 ) + 2*N-2
      END IF

      RETURN

*     end of DSKPFA

      END


==> anc/pfapack/fortran/dskr2.f <==
      SUBROUTINE DSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  DSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO = 0.0D+0)
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('DSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKR2 .
*
      END


==> anc/pfapack/fortran/dskr2k.f <==
      SUBROUTINE DSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA
      DOUBLE PRECISION BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  DSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta  are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - DOUBLE PRECISION       array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - DOUBLE PRECISION          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - DOUBLE PRECISION          array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      DOUBLE PRECISION ONE
      PARAMETER (ONE= 1.0D+0)
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO= 0.0D+0)
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('DSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKR2K.
*
      END


==> anc/pfapack/fortran/dsktd2.f <==
      SUBROUTINE DSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTD2 reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthogonal similarity transformation:
*  Q^T * A * Q = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for DSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine DORGTR can be used to form the transformation
*  matrix explicitely, and DORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by DSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ONE, ZERO
      PARAMETER          ( ONE = 1.0D+0,
     $                   ZERO = 0.0D+0)
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, STEP
      DOUBLE PRECISION   ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKMV, DSKR2, DLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL DLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)
*
*
               CALL DSKMV( UPLO, I, TAUI, A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )

*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL DSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL DLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               CALL DSKMV( UPLO, N-I, TAUI,
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               CALL DSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                     TAU( I+STEP-1 ), 1,
     $                     A( I+STEP, I+STEP ), LDA )
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of DSKTD2
*
      END


==> anc/pfapack/fortran/dsktf2.f <==
      SUBROUTINE DSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * )
*
*
*  Purpose
*  =======
*
*  DSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for DSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by DSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0, ONE = 1.0D+0 )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      DOUBLE PRECISION   COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IDAMAX
      EXTERNAL           LSAME, IDAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           DSCAL, DSWAP, DSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = IDAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL DSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL DSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL DSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL DSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL DSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL DSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL DSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + IDAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL DSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL DSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL DSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL DSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL DSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL DSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL DSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/pfapack/fortran/dsktrd.f <==
      SUBROUTINE DSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTRD reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthogonal similarity transformation:
*  Q^T * A * Q = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) DOUBLE PRECISION array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for DSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine DORGTR can be used to form the transformation
*  matrix explicitely, and DORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by DSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ONE
      PARAMETER          ( ONE = 1.0D+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKR2K, DSKTD2, DLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'DSYTRD" here, as of course ILAENV has no information
*              about DSKTRD ...

         NB = ILAENV( 1, 'DSYTRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*
      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'DSYTRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'DSYTRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL DLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL DSKR2K( UPLO, 'No transpose', I-NPANEL, NB, ONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP, WORK, LDWORK,
     $                   ONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL DSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL DLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL DSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, ONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, ONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL DSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of DSKTRD
*
      END


==> anc/pfapack/fortran/dsktrf.f <==
      SUBROUTINE DSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) DOUBLE PRECISION array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as DSYTRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for DSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by DSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           DLASKTRF, DSKTF2, DSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about DSKTRF, I query the
*        similar routine 'DSYTRF'
         NB = ILAENV( 1, 'DSYTRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'DSYTRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*

*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL,1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL DLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by DSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL DSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL DSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL DLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by DSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL DSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL DSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of DSKTRF
*
      END


==> anc/pfapack/fortran/f77_interface.f90 <==
  MODULE F77_PFAPACK

    !Interfaces for the Pfaffian routines

    INTERFACE SKPFA
       SUBROUTINE SSKPFA( UPLO, MTHD, N, A, LDA, PFAFF, &
                          IWORK, WORK, LWORK, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         REAL(singleprec), INTENT(OUT) :: PFAFF
         REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
         REAL(singleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE SSKPFA

       SUBROUTINE DSKPFA( UPLO, MTHD, N, A, LDA, PFAFF, &
                          IWORK, WORK, LWORK, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         REAL(doubleprec), INTENT(OUT) :: PFAFF
         REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
         REAL(doubleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE DSKPFA

       SUBROUTINE CSKPFA( UPLO, MTHD, N, A, LDA, PFAFF, &
                          IWORK, WORK, LWORK, RWORK, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         COMPLEX(singleprec), INTENT(OUT) :: PFAFF
         REAL(singleprec), INTENT(OUT) :: RWORK( * )
         COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
         COMPLEX(singleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE CSKPFA

       SUBROUTINE ZSKPFA( UPLO, MTHD, N, A, LDA, PFAFF, &
                          IWORK, WORK, LWORK, RWORK, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         COMPLEX(doubleprec), INTENT(OUT) :: PFAFF
         REAL(doubleprec), INTENT(OUT) :: RWORK( * )
         COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
         COMPLEX(doubleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE ZSKPFA
    END INTERFACE

    INTERFACE SKPF10
       SUBROUTINE SSKPF10( UPLO, MTHD, N, A, LDA, PFAFF, &
                           IWORK, WORK, LWORK, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         REAL(singleprec), INTENT(OUT) :: PFAFF( 2 )
         REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
         REAL(singleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE SSKPF10

       SUBROUTINE DSKPF10( UPLO, MTHD, N, A, LDA, PFAFF, &
                           IWORK, WORK, LWORK, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         REAL(doubleprec), INTENT(OUT) :: PFAFF( 2 )
         REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
         REAL(doubleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE DSKPF10

       SUBROUTINE CSKPF10( UPLO, MTHD, N, A, LDA, PFAFF, &
                           IWORK, WORK, LWORK, RWORK, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         COMPLEX(singleprec), INTENT(OUT) :: PFAFF( 2 )
         REAL(singleprec), INTENT(OUT) :: RWORK( * )
         COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
         COMPLEX(singleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE CSKPF10

       SUBROUTINE ZSKPF10( UPLO, MTHD, N, A, LDA, PFAFF, &
                           IWORK, WORK, LWORK, RWORK, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN) :: UPLO, MTHD
         INTEGER, INTENT(IN) :: LDA, LWORK, N
         INTEGER, INTENT(OUT) :: INFO
         INTEGER, INTENT(OUT) :: IWORK( * )
         COMPLEX(doubleprec), INTENT(OUT) :: PFAFF( 2 )
         REAL(doubleprec), INTENT(OUT) :: RWORK( * )
         COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
         COMPLEX(doubleprec), INTENT(OUT) :: WORK( * )
       END SUBROUTINE ZSKPF10
    END INTERFACE

    INTERFACE SKBPFA
      SUBROUTINE SSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: PFAFF
        REAL(singleprec), INTENT(INOUT) :: AB( LDAB, * )
        REAL(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE SSKBPFA

      SUBROUTINE DSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
         USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: PFAFF
        REAL(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
        REAL(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE DSKBPFA

      SUBROUTINE CSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, &
                          RWORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: PFAFF
        REAL(singleprec), INTENT(OUT) :: RWORK( * )
        COMPLEX(singleprec), INTENT(INOUT) :: AB( LDAB, * )
        COMPLEX(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE CSKBPFA

      SUBROUTINE ZSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, &
                          RWORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: PFAFF
        REAL(doubleprec), INTENT(OUT) :: RWORK( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
        COMPLEX(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE ZSKBPFA
   END INTERFACE

   INTERFACE SKBPF10
      SUBROUTINE SSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: PFAFF( 2 )
        REAL(singleprec), INTENT(INOUT) :: AB( LDAB, * )
        REAL(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE SSKBPF10

      SUBROUTINE DSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: PFAFF( 2 )
        REAL(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
        REAL(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE DSKBPF10

      SUBROUTINE CSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, &
                          RWORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: PFAFF( 2 )
        REAL(singleprec), INTENT(OUT) :: RWORK( * )
        COMPLEX(singleprec), INTENT(INOUT) :: AB( LDAB, * )
        COMPLEX(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE CSKBPF10

      SUBROUTINE ZSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, &
                          RWORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO
        INTEGER, INTENT(IN) :: KD, LDAB, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: PFAFF( 2 )
        REAL(doubleprec), INTENT(OUT) :: RWORK( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
        COMPLEX(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE ZSKBPF10
   END INTERFACE

   !Interfaces for the Parlett-Reid tridiagonalization routines

   INTERFACE SKTRF
      SUBROUTINE SSKTRF( UPLO, MODE, N, A, LDA, IPIV, &
                         WORK, LWORK, INFO)
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
        REAL(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE SSKTRF

      SUBROUTINE DSKTRF( UPLO, MODE, N, A, LDA, IPIV, &
                         WORK, LWORK, INFO)
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
        REAL(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE DSKTRF

      SUBROUTINE CSKTRF( UPLO, MODE, N, A, LDA, IPIV, &
                         WORK, LWORK, INFO)
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
        COMPLEX(singleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE CSKTRF

      SUBROUTINE ZSKTRF( UPLO, MODE, N, A, LDA, IPIV, &
                         WORK, LWORK, INFO)
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
        COMPLEX(doubleprec), INTENT(OUT) :: WORK( * )
      END SUBROUTINE ZSKTRF
   END INTERFACE

   INTERFACE SKTF2
      SUBROUTINE SSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE SSKTF2

      SUBROUTINE DSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE DSKTF2

      SUBROUTINE CSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE CSKTF2

      SUBROUTINE ZSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        INTEGER, INTENT(OUT) :: IPIV( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE ZSKTF2
   END INTERFACE

   !Interfaces for the Householder tridiagonalization routines

   INTERFACE SKTRD
      SUBROUTINE SSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: E( * ), TAU( * ), WORK( * )
        REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE SSKTRD

      SUBROUTINE DSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: E( * ), TAU( * ), WORK( * )
        REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE DSKTRD

      SUBROUTINE CSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: E( * )
        COMPLEX(singleprec), INTENT(OUT) :: TAU( * ), WORK( * )
        COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE CSKTRD

      SUBROUTINE ZSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, LWORK, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: E( * )
        COMPLEX(doubleprec), INTENT(OUT) :: TAU( * ), WORK( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE ZSKTRD
   END INTERFACE

   INTERFACE SKTD2
      SUBROUTINE SSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: E( * ), TAU( * )
        REAL(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE SSKTD2

      SUBROUTINE DSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: E( * ), TAU( * )
        REAL(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE DSKTD2

      SUBROUTINE CSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: E( * )
        COMPLEX(singleprec), INTENT(OUT) :: TAU( * )
        COMPLEX(singleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE CSKTD2

      SUBROUTINE ZSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, MODE
        INTEGER, INTENT(IN) :: LDA, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: E( * )
        COMPLEX(doubleprec), INTENT(OUT) :: TAU( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: A( LDA, * )
      END SUBROUTINE ZSKTD2
   END INTERFACE

   INTERFACE SKBTRD
      SUBROUTINE SSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, &
                          Q, LDQ, WORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, VECT, MODE
        INTEGER, INTENT(IN) :: KD, LDAB, LDQ, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(singleprec), INTENT(OUT) :: E( * ), Q( LDQ, * ), WORK( * )
        REAL(singleprec), INTENT(INOUT) :: AB( LDAB, * )
      END SUBROUTINE SSKBTRD

      SUBROUTINE DSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, &
                          Q, LDQ, WORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, VECT, MODE
        INTEGER, INTENT(IN) :: KD, LDAB, LDQ, N
        INTEGER, INTENT(OUT) :: INFO
        REAL(doubleprec), INTENT(OUT) :: E( * ), Q( LDQ, * ), WORK( * )
        REAL(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
      END SUBROUTINE DSKBTRD

      SUBROUTINE CSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, DETQ, &
                          Q, LDQ, WORK, RWORK, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, VECT, MODE
        INTEGER, INTENT(IN) :: KD, LDAB, LDQ, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: DETQ
        REAL(singleprec), INTENT(OUT) :: E( * ), RWORK( * )
        COMPLEX(singleprec), INTENT(OUT) :: Q( LDQ, * ), WORK( * )
        COMPLEX(singleprec), INTENT(INOUT) :: AB( LDAB, * )
      END SUBROUTINE CSKBTRD

      SUBROUTINE ZSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, DETQ, &
                          Q, LDQ, WORK, RWORK, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN) :: UPLO, VECT, MODE
        INTEGER, INTENT(IN) :: KD, LDAB, LDQ, N
        INTEGER, INTENT(OUT) :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: DETQ
        REAL(doubleprec), INTENT(OUT) :: E( * ), RWORK( * )
        COMPLEX(doubleprec), INTENT(OUT) :: Q( LDQ, * ), WORK( * )
        COMPLEX(doubleprec), INTENT(INOUT) :: AB( LDAB, * )
      END SUBROUTINE ZSKBTRD
   END INTERFACE

 END MODULE F77_PFAPACK


==> anc/pfapack/fortran/f95_interface.f90 <==
  MODULE F95_PFAPACK

    !Interfaces of the Pfaffian routines

    INTERFACE SKPFA
       SUBROUTINE SSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         REAL(singleprec), INTENT(OUT) :: PFAFF
         REAL(singleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE SSKPFA_F95

       SUBROUTINE DSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         REAL(doubleprec), INTENT(OUT) :: PFAFF
         REAL(doubleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE DSKPFA_F95

       SUBROUTINE CSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         COMPLEX(singleprec), INTENT(OUT) :: PFAFF
         COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE CSKPFA_F95

       SUBROUTINE ZSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         COMPLEX(doubleprec), INTENT(OUT) :: PFAFF
         COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE ZSKPFA_F95
    END INTERFACE

    INTERFACE SKPF10
       SUBROUTINE SSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         REAL(singleprec), INTENT(OUT) :: PFAFF(2)
         REAL(singleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE SSKPF10_F95

       SUBROUTINE DSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         REAL(doubleprec), INTENT(OUT) :: PFAFF(2)
         REAL(doubleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE DSKPF10_F95

       SUBROUTINE CSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: singleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         COMPLEX(singleprec), INTENT(OUT) :: PFAFF(2)
         COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE CSKPF10_F95

       SUBROUTINE ZSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
         USE PFAPACK_PREC, ONLY: doubleprec
         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
         INTEGER, INTENT(OUT), OPTIONAL :: INFO
         COMPLEX(doubleprec), INTENT(OUT) :: PFAFF(2)
         COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
       END SUBROUTINE ZSKPF10_F95
    END INTERFACE

    INTERFACE SKBPFA
      SUBROUTINE SSKBPFA_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(singleprec), INTENT(OUT) :: PFAFF
        REAL(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE SSKBPFA_F95

      SUBROUTINE DSKBPFA_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(doubleprec), INTENT(OUT) :: PFAFF
        REAL(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE DSKBPFA_F95

      SUBROUTINE CSKBPFA_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: PFAFF
        COMPLEX(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE CSKBPFA_F95

      SUBROUTINE ZSKBPFA_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: PFAFF
        COMPLEX(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE ZSKBPFA_F95
   END INTERFACE

   INTERFACE SKBPF10
      SUBROUTINE SSKBPF10_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(singleprec), INTENT(OUT) :: PFAFF(2)
        REAL(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE SSKBPF10_F95

      SUBROUTINE DSKBPF10_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(doubleprec), INTENT(OUT) :: PFAFF(2)
        REAL(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE DSKBPF10_F95

      SUBROUTINE CSKBPF10_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: PFAFF(2)
        COMPLEX(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE CSKBPF10_F95

      SUBROUTINE ZSKBPF10_F95( AB, PFAFF, UPLO, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: PFAFF(2)
        COMPLEX(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE ZSKBPF10_F95
   END INTERFACE

   !Interfaces for Parlett-Reid tridiagonalization routines

   INTERFACE SKTRF
      SUBROUTINE SSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        REAL(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE SSKTRF_F95

      SUBROUTINE DSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        REAL(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE DSKTRF_F95

      SUBROUTINE CSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE CSKTRF_F95

      SUBROUTINE ZSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE ZSKTRF_F95
   END INTERFACE

   INTERFACE SKTF2
      SUBROUTINE SSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        REAL(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE SSKTF2_F95

      SUBROUTINE DSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        REAL(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE DSKTF2_F95

      SUBROUTINE CSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE CSKTF2_F95

      SUBROUTINE ZSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        INTEGER, INTENT(OUT) :: IPIV(:)
        COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE ZSKTF2_F95
   END INTERFACE

   !Interfaces for Householder tridiagonalization routines

   INTERFACE SKTRD
      SUBROUTINE SSKTRD_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(singleprec), INTENT(OUT) :: TAU(:)
        REAL(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE SSKTRD_F95

      SUBROUTINE DSKTRD_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(doubleprec), INTENT(OUT) :: TAU(:)
        REAL(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE DSKTRD_F95

      SUBROUTINE CSKTRD_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: TAU(:)
        COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE CSKTRD_F95

      SUBROUTINE ZSKTRD_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: TAU(:)
        COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE ZSKTRD_F95
   END INTERFACE

   INTERFACE SKTD2
      SUBROUTINE SSKTD2_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(singleprec), INTENT(OUT) :: TAU(:)
        REAL(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE SSKTD2_F95

      SUBROUTINE DSKTD2_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(doubleprec), INTENT(OUT) :: TAU(:)
        REAL(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE DSKTD2_F95

      SUBROUTINE CSKTD2_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(singleprec), INTENT(OUT) :: TAU(:)
        COMPLEX(singleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE CSKTD2_F95

      SUBROUTINE ZSKTD2_F95( A, TAU, UPLO, MODE, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(doubleprec), INTENT(OUT) :: TAU(:)
        COMPLEX(doubleprec), INTENT(INOUT) :: A(:,:)
      END SUBROUTINE ZSKTD2_F95
   END INTERFACE

   INTERFACE SKBTRD
      SUBROUTINE SSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(singleprec), INTENT(OUT), OPTIONAL :: DETQ
        REAL(singleprec), INTENT(OUT), OPTIONAL :: Q(:,:)
        REAL(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE SSKBTRD_F95

      SUBROUTINE DSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        REAL(doubleprec), INTENT(OUT), OPTIONAL :: DETQ
        REAL(doubleprec), INTENT(OUT), OPTIONAL :: Q(:,:)
        REAL(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE DSKBTRD_F95

      SUBROUTINE CSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
        USE PFAPACK_PREC, ONLY: singleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(singleprec), INTENT(OUT), OPTIONAL :: DETQ
        COMPLEX(singleprec), INTENT(OUT), OPTIONAL :: Q(:,:)
        COMPLEX(singleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE CSKBTRD_F95

      SUBROUTINE ZSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
        USE PFAPACK_PREC, ONLY: doubleprec
        CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
        INTEGER, INTENT(OUT), OPTIONAL :: INFO
        COMPLEX(doubleprec), INTENT(OUT), OPTIONAL :: DETQ
        COMPLEX(doubleprec), INTENT(OUT), OPTIONAL :: Q(:,:)
        COMPLEX(doubleprec), INTENT(INOUT) :: AB(:,:)
      END SUBROUTINE ZSKBTRD_F95
   END INTERFACE

 END MODULE F95_PFAPACK


==> anc/pfapack/fortran/makefile <==
OBJECTS= slasktrd.o slasktrf.o sskbpf10.o sskbpfa.o sskbtrd.o \
	 sskmv.o sskpf10.o sskpfa.o sskr2.o sskr2k.o ssktd2.o \
         ssktf2.o ssktrd.o ssktrf.o \
	 dlasktrd.o dlasktrf.o dskbpf10.o dskbpfa.o dskbtrd.o \
	 dskmv.o dskpf10.o dskpfa.o dskr2.o dskr2k.o dsktd2.o \
	 dsktf2.o dsktrd.o dsktrf.o \
	 clasktrd.o clasktrf.o cskbpf10.o cskbpfa.o cskbtrd.o \
	 cskmv.o cskpf10.o cskpfa.o cskr2.o cskr2k.o csktd2.o \
	 csktf2.o csktrd.o csktrf.o \
	 zlasktrd.o zlasktrf.o zskbpf10.o zskbpfa.o zskbtrd.o \
	 zskmv.o zskpf10.o zskpfa.o zskr2.o zskr2k.o zsktd2.o \
	 zsktf2.o zsktrd.o zsktrf.o mul10.o\
	 precision.o f77_interface.o f95_interface.o message.o \
	 skpfa.o skpf10.o skbpfa.o skbpf10.o sktrd.o sktd2.o \
	 sktrf.o sktf2.o skbtrd.o

FORT = gfortran
FFLAGS = -O3 -fimplicit-none

all: $(OBJECTS)
	$(AR) rvu libpfapack.a $(OBJECTS)

clean:
	rm -f *.o
	rm -f *.mod
	rm -f libpfapack.a

.SUFFIXES: .o .f .f90

.f90.o:
	$(FORT) $(FFLAGS) -c $< -o $@

.f.o:
	$(FORT) $(FFLAGS) -c $< -o $@


==> anc/pfapack/fortran/message.f90 <==
MODULE PFAPACK_MESSAGE
  INTERFACE
     SUBROUTINE MESSAGE( LINFO, NAME, INFO, ISTAT )
       INTEGER, INTENT(IN) :: LINFO
       CHARACTER(LEN = *), INTENT(IN) :: NAME
       INTEGER, OPTIONAL, INTENT(OUT) :: INFO
       INTEGER, OPTIONAL, INTENT(IN) :: ISTAT
     END SUBROUTINE MESSAGE
  END INTERFACE
END MODULE PFAPACK_MESSAGE

SUBROUTINE MESSAGE( LINFO, NAME, INFO, ISTAT )
  IMPLICIT NONE

  INTEGER, INTENT(IN) :: LINFO
  CHARACTER(LEN = *), INTENT(IN) :: NAME
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  INTEGER, INTENT(IN), OPTIONAL :: ISTAT

  ! special error codes:
  ! LINFO = -100 -> not enough memory
  ! LINFO = -200 -> not optimal workspace

  IF( LINFO == -200 ) THEN
     WRITE (*,*) 'Failed to allocate optimal workspace for ', NAME
     IF( PRESENT(ISTAT) ) THEN
        WRITE(*,*) 'ALLOCATE failed with status ', ISTAT
     END IF
     WRITE (*,*) 'trying minimal workspace (routine may run less efficient)'
     IF( PRESENT(INFO) ) THEN
        INFO = LINFO
     END IF
     RETURN
  ELSE IF( LINFO == -100 ) THEN
     WRITE (*,*) 'Failed to allocate enough memory for ', NAME
     IF( PRESENT(ISTAT) ) THEN
        WRITE(*,*) 'ALLOCATE failed with status ', ISTAT
     END IF
  END IF

  IF( LINFO < 0 .AND. .NOT.PRESENT(INFO) ) THEN
     WRITE (*,*) 'Program failed in subroutine ', NAME, &
          ' with INFO = ', LINFO, PRESENT(INFO), PRESENT(ISTAT)
     STOP
  END IF

  IF( PRESENT(INFO) ) THEN
     INFO=LINFO
  END IF

END SUBROUTINE MESSAGE


==> anc/pfapack/fortran/mul10.f <==
*     Routines to multiply numbers and avoiding overflow
      SUBROUTINE SMUL10(A, B)
      REAL A(2)
      REAL B
      REAL EXPONENT, SLAMCH
      INTEGER IEXPONENT
      EXTERNAL SLAMCH

      A(1) = A(1) * B

      IF( A(1).EQ.0.0E0 ) THEN
         A(1) = 0.0E0
         A(2) = 0.0E0
      ELSE
         EXPONENT = LOG10(ABS(A(1)))

         IF (EXPONENT .GE. 0E0) THEN
            IEXPONENT=INT(EXPONENT)
         ELSE
            IEXPONENT=INT(EXPONENT)-1
         END IF

*     If 10**IEXPONENT is smaller than the safe minimum for inversion,
*     the number is considered 0
         IF( SLAMCH( "S" ) > 10E0**IEXPONENT ) THEN
            A(1) = 0.0E0
            A(2) = 0.0E0
         ELSE
            A(1) = A(1)/10E0**IEXPONENT
            A(2) = A(2) + IEXPONENT
         END IF
      END IF

      END

      SUBROUTINE DMUL10(A, B)
      DOUBLE PRECISION A(2)
      DOUBLE PRECISION B
      DOUBLE PRECISION EXPONENT, DLAMCH
      INTEGER IEXPONENT
      EXTERNAL DLAMCH

      A(1) = A(1) * B

      IF( A(1).EQ.0.0D0 ) THEN
         A(1) = 0.0D0
         A(2) = 0.0D0
      ELSE
         EXPONENT = LOG10(ABS(A(1)))

         IF (EXPONENT .GE. 0D0) THEN
            IEXPONENT=INT(EXPONENT)
         ELSE
            IEXPONENT=INT(EXPONENT)-1
         END IF

*     If 10**IEXPONENT is smaller than the safe minimum for inversion,
*     the number is considered 0
         IF( DLAMCH( "S" ) > 10D0**IEXPONENT ) THEN
            A(1) = 0.0D0
            A(2) = 0.0D0
         ELSE
            A(1) = A(1)/10D0**IEXPONENT
            A(2) = A(2) + IEXPONENT
         END IF
      END IF

      END

      SUBROUTINE CMUL10(A, B)
      COMPLEX A(2)
      COMPLEX B
      REAL EXPONENT, SLAMCH
      INTEGER IEXPONENT
      EXTERNAL SLAMCH
      A(1) = A(1) * B

      IF( A(1).EQ.(0.0E0, 0.0E0) ) THEN
         A(1) = (0.0E0, 0.0E0)
         A(2) = (0.0E0, 0.0E0)
      ELSE
         EXPONENT = LOG10(ABS(A(1)))

         IF (EXPONENT .GE. 0E0) THEN
            IEXPONENT=INT(EXPONENT)
         ELSE
            IEXPONENT=INT(EXPONENT)-1
         END IF

*     If 10**IEXPONENT is smaller than the safe minimum for inversion,
*     the number is considered 0
         IF( SLAMCH( "S" ) > 10E0**IEXPONENT ) THEN
            A(1) = (0.0E0, 0.0E0)
            A(2) = (0.0E0, 0.0E0)
         ELSE
            A(1) = A(1)/10E0**IEXPONENT
            A(2) = A(2) + IEXPONENT
         END IF
      END IF

      END

      SUBROUTINE ZMUL10(A, B)
      DOUBLE COMPLEX A(2)
      DOUBLE COMPLEX B
      DOUBLE PRECISION EXPONENT, DLAMCH
      INTEGER IEXPONENT
      EXTERNAL DLAMCH

      A(1) = A(1) * B

      IF( A(1).EQ.(0.0D0, 0.0D0) ) THEN
         A(1) = (0.0D0, 0.0D0)
         A(2) = (0.0D0, 0.0D0)
      ELSE
         EXPONENT = LOG10(ABS(A(1)))

         IF (EXPONENT .GE. 0D0) THEN
            IEXPONENT=INT(EXPONENT)
         ELSE
            IEXPONENT=INT(EXPONENT)-1
         END IF

*     If 10**IEXPONENT is smaller than the safe minimum for inversion,
*     the number is considered 0
         IF( DLAMCH( "S" ) > 10D0**IEXPONENT ) THEN
            A(1) = (0.0D0, 0.0D0)
            A(2) = (0.0D0, 0.0D0)
         ELSE
            A(1) = A(1)/10D0**IEXPONENT
            A(2) = A(2) + IEXPONENT
         END IF
      END IF

      END


==> anc/pfapack/fortran/precision.f90 <==
MODULE PFAPACK_PREC

  ! Define KIND parameters that are more easily readable
  INTEGER, PARAMETER :: singleprec=KIND(1.0), doubleprec=KIND(1.0D0)

END MODULE PFAPACK_PREC


==> anc/pfapack/fortran/skbpf10.f90 <==
!  Purpose
!  =======
!
!  SKBPF10 computes the Pfaffian of a banded skew-symmetric matrix, taking
!  special care to avoid numerical under- or overflow.
!  (at the cost of possible additional round-off errors)
!
!  =========
!
!     SUBROUTINE SKBPF10( AB, PFAFF, UPLO, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: PFAFF(2)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  AB      (input/output) REAL or COMPLEX array,
!          shape (:,:), with size(A,1) = KD+1 and size(A,2) = N,
!          where KD is the number of super- and subdiagonals and
!          N >= 0 the order of the matrix.
!          If N is odd, AB is not referenced.
!          If N is even:
!          On entry, the upper or lower triangle of the skew-symmetric
!          band matrix A, stored in the first KD+1 rows of the array.
!          The j-th column of A is stored in the j-th column of the
!          array AB as follows:
!            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
!            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
!          On exit, AB is overwritten with values generated during the
!          computation.
!
!  PFAFF   (output) REAL or COMPLEX array, dimension 2
!          The value of the Pfaffian in the form
!          PFAFF(1)*10**PFAFF(2).
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!            = 'U':  Upper triangle of A is stored;
!            = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  For odd-sized matrices, the Pfaffian is 0 by default, hence no
!  computation is needed in this case. For even-sized matrices,
!  the Pfaffian is computed by bringing the skew-symmetric matrix A into
!  tridiagonal form T by a unitary congruence transformation:
!  Q^H * A * Q^* = T.
!  This transformation is computed by the routine SKBTRD (for further
!  details see there)

SUBROUTINE SSKBPF10_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF(2)
  REAL(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(3*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPF10( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0E0
     PFAFF(2) = 0.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKBPF10', INFO, ISTAT)
END SUBROUTINE SSKBPF10_F95

SUBROUTINE DSKBPF10_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF(2)
  REAL(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(3*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPF10( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0D0
     PFAFF(2) = 0.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKBPF10', INFO, ISTAT)
END SUBROUTINE DSKBPF10_F95

SUBROUTINE CSKBPF10_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF(2)
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(N), RWORK(2*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPF10( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, RWORK)
  ELSE !N=0
     PFAFF(1) = 1.0E0
     PFAFF(2) = 0.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKBPF10', INFO, ISTAT)
END SUBROUTINE CSKBPF10_F95

SUBROUTINE ZSKBPF10_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF(2)
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(N), RWORK(2*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPF10( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, RWORK)
  ELSE !N=0
     PFAFF(1) = 1.0D0
     PFAFF(2) = 0.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKBPF10', INFO, ISTAT)
END SUBROUTINE ZSKBPF10_F95


==> anc/pfapack/fortran/skbpfa.f90 <==
!  Purpose
!  =======
!
!  SKBPFA computes the Pfaffian of a banded skew-symmetric matrix.
!
!  =========
!
!     SUBROUTINE SKBPFA( AB, PFAFF, UPLO, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: PFAFF
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  AB      (input/output) REAL or COMPLEX array,
!          shape (:,:), with size(A,1) = KD+1 and size(A,2) = N,
!          where KD is the number of super- and subdiagonals and
!          N >= 0 the order of the matrix.
!          If N is odd, AB is not referenced.
!          If N is even:
!          On entry, the upper or lower triangle of the skew-symmetric
!          band matrix A, stored in the first KD+1 rows of the array.
!          The j-th column of A is stored in the j-th column of the
!          array AB as follows:
!            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
!            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
!          On exit, AB is overwritten with values generated during the
!          computation.
!
!  PFAFF   (output) REAL or COMPLEX
!          The value of the Pfaffian.
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!            = 'U':  Upper triangle of A is stored;
!            = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  For odd-sized matrices, the Pfaffian is 0 by default, hence no
!  computation is needed in this case. For even-sized matrices,
!  the Pfaffian is computed by bringing the skew-symmetric matrix A into
!  tridiagonal form T by a unitary congruence transformation:
!  Q^H * A * Q^* = T.
!  This transformation is computed by the routine SKBTRD (for further
!  details see there)

SUBROUTINE SSKBPFA_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF
  REAL(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(3*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPFA( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKBPFA', INFO, ISTAT)
END SUBROUTINE SSKBPFA_F95

SUBROUTINE DSKBPFA_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF
  REAL(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(3*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPFA( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKBPFA', INFO, ISTAT)
END SUBROUTINE DSKBPFA_F95

SUBROUTINE CSKBPFA_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(N), RWORK(2*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPFA( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, RWORK)
  ELSE !N=0
     PFAFF = 1.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKBPFA', INFO, ISTAT)
END SUBROUTINE CSKBPFA_F95

SUBROUTINE ZSKBPFA_F95( AB, PFAFF, UPLO, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKBPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)

  CHARACTER(LEN=1) :: LUPLO
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  N = SIZE(AB,2)
  LDAB = MAX(1,KD+1)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     ALLOCATE(WORK(N), RWORK(2*N-1), STAT = ISTAT)

     IF( ISTAT == 0) THEN
        CALL SKBPFA( LUPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, RWORK)
  ELSE !N=0
     PFAFF = 1.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKBPFA', INFO, ISTAT)
END SUBROUTINE ZSKBPFA_F95


==> anc/pfapack/fortran/skbtrd.f90 <==
!  Purpose
!  =======
!
!  SKBTRD reduces a real or complex skew-symmetric band matrix A to real
!  skew-symmetric tridiagonal form T by an unitary congruence
!  transformation (which reduces to an orthogonal similarity
!  transfromation in the real case):
!     Q^dagger * A * Q^* = T.
!
!  =========
!
!     SUBROUTINE SKBTRD( AB, UPLO, MODE, DETQ, Q, VECT, INFO)
!         <type>(<prec>), INTENT(INOUT) :: AB(:,:)
!         <type>(<prec>), INTENT(OUT), OPTIONAL :: DETQ, Q(:,:)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  AB      (input/output) REAL or COMPLEX array,
!          shape (:,:), with size(A,1) = KD+1 and size(A,2) = N,
!          where KD is the number of super- and subdiagonals and
!          N >= 0 the order of the matrix.
!             If MODE = 'P', then size(A,1) and size(A,2) must be even.
!          On entry, the upper or lower triangle of the skew-symmetric
!          band matrix A, stored in the first KD+1 rows of the array.
!          The j-th column of A is stored in the j-th column of the
!          array AB as follows:
!            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
!            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
!          On exit, the zero diagonal elements of AB are left unchanged,
!          if KD > 0, the elements on the first superdiagonal (if UPLO =
!          'U') or the first subdiagonal (if UPLO = 'L') are overwritten
!          by the off-diagonal elements of T; the rest of AB is
!          overwritten by values generated during the reduction. If
!          MODE = 'P', only the off-diagonal entries in the odd rows
!          (columns) are computed for UPLO = 'U' (UPLO = 'L').
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!             = 'U':  Upper triangle of A is stored;
!             = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  MODE    Optional (input) CHARACTER*1
!          If MODE is present, then:
!             = 'N':  A is fully tridiagonalized
!             = 'P':  A is partially tridiagonalized for Pfaffian computation
!          otherwise MODE = 'N' is assumed
!
!  DETQ    Optional (output) REAL or COMPLEX
!          The value of the determinant of Q, which is a
!          pure phase factor (in the real case, DETQ=1 always).
!          Computing DETQ does not require to from Q explicitly.
!
!  Q       Optional (input/output) REAL or COMPLEX array,
!          shape(:,:), size(Q,1) == size(Q,2) == size(AB,2)
!          On entry:
!            if VECT = 'U', then Q must contain an N-by-N matrix X;
!            if VECT = 'N' or 'V', then Q need not be set.
!          On exit:
!             if VECT = 'V', Q contains the N-by-N unitary matrix Q;
!             if VECT = 'U', Q contains the product X*Q;
!             if VECT = 'N', the array Q is not referenced.
!
!  VECT    Optional (input) CHARACTER*1
!          If VECT is presen:
!            = 'N':  do not form Q;
!            = 'V':  form Q;
!            = 'U':  update a matrix X, by forming X*Q.
!         otherwise, VECT = 'N' is assumed if Q is not present,
!         and VECT='V' if Q is present.
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present and < 0, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  The storage scheme for the skew-symmetric matrix is identical to the
!  storage scheme for symmetric or Hermitian band matrices in LAPACK,
!  i.e. the diagonal and the KD super- or subdiagonals are stored in an
!  array with KD+1 rows and N columns. Note that the zero diagonal must
!  also be explicitely stored (this was done to keep the structure of
!  the program identical to the symmetric case)
!
!  In particular this means that if
!  - UPLO = 'U', then AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j
!
!    Example: N=5, KD=2
!
!  (  0     a12   a13              )
!  (  -a12  0     a23   a24        )
!  (  -a13  -a23  0     a34   a35  )
!  (        -a24  -a34  0     a45  )
!  (              -a35  -a45  0    )
!
!  is stored as
!
!   x   x   a13 a24 a35
!   x   a12 a23 a34 a45
!   0   0   0   0   0
!
!  where x denotes an unused entry
!
!  - UPLO = 'L', then AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd)
!
!    Example: N=5, KD=2
!
!  (  0     -a21  -a31              )
!  (  a21   0     -a32  -a42        )
!  (  a31   a32   0     -a43  -a53  )
!  (        a42   a43   0     -a54  )
!  (              a53   a54   0     )
!
!  is stored as
!
!   0   0   0   0   0
!   a21 a32 a43 a54 x
!   a31 a42 a53 x   x
!
!  where x denotes an unused entry
!
!  =====================================================================

SUBROUTINE SSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE F77_PFAPACK, ONLY: SKBTRD
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: AB(:,:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
  REAL(precision), INTENT(OUT), OPTIONAL :: DETQ
  REAL(precision), INTENT(OUT), OPTIONAL :: Q(:,:)
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE, LVECT
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision) :: TEMPQ(1,1)
  REAL(precision), ALLOCATABLE :: E(:), WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  LDAB = MAX(1,KD+1)
  N= SIZE(AB,2)

  IF( PRESENT(UPLO) ) THEN
     LUPLO=UPLO
  ELSE
     LUPLO='U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE=MODE
  ELSE
     LMODE='N'
  END IF

  IF( .NOT.PRESENT(Q) .AND. .NOT.PRESENT(VECT) ) THEN
     LVECT='N'
  ELSE IF( .NOT.PRESENT(VECT) ) THEN ! .AND. PRESENT(Q)
     LVECT='V'
  ELSE
     LVECT=VECT
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( LSAME(LMODE, 'P') .AND. MOD(N,2) /= 0) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -3
  ELSE IF( PRESENT(Q) ) THEN
     IF( SIZE(Q,1) /= SIZE(Q,2) .OR. SIZE(Q,1) /= N ) THEN
        LINFO = -5
     ENDIF
  ELSE IF( (LSAME(LVECT,'V') .OR. LSAME(LVECT,'U')) &
           .AND. .NOT.PRESENT(Q) ) THEN
     LINFO = -5
  END IF

  IF( LINFO ==0 .AND. N>0 ) THEN
     !Allocate the fixed size arrays
     ALLOCATE(E(N-1), WORK(2*N), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        IF( PRESENT(Q) ) THEN
           CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, Q, N, WORK, LINFO)
        ELSE
           !Use a dummy Q
           CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPQ, 1, WORK, LINFO)
        END IF
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  IF( PRESENT(DETQ) ) THEN
     DETQ=1 !in the real case, det(Q) is always 1
  END IF

  CALL MESSAGE(LINFO, 'SKBTRD', INFO, ISTAT)
END SUBROUTINE SSKBTRD_F95


SUBROUTINE DSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE F77_PFAPACK, ONLY: SKBTRD
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: AB(:,:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE, VECT
  REAL(precision), INTENT(OUT), OPTIONAL :: DETQ
  REAL(precision), INTENT(OUT), OPTIONAL :: Q(:,:)
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE, LVECT
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  REAL(precision) :: TEMPQ(1,1)
  REAL(precision), ALLOCATABLE :: E(:), WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  LDAB = MAX(1,KD+1)
  N= SIZE(AB,2)

  IF( PRESENT(UPLO) ) THEN
     LUPLO=UPLO
  ELSE
     LUPLO='U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE=MODE
  ELSE
     LMODE='N'
  END IF

  IF( .NOT.PRESENT(Q) .AND. .NOT.PRESENT(VECT) ) THEN
     LVECT='N'
  ELSE IF( .NOT.PRESENT(VECT) ) THEN ! .AND. PRESENT(Q)
     LVECT='V'
  ELSE
     LVECT=VECT
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( LSAME(LMODE, 'P') .AND. MOD(N,2) /= 0) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -3
  ELSE IF( PRESENT(Q) ) THEN
     IF( SIZE(Q,1) /= SIZE(Q,2) .OR. SIZE(Q,1) /= N ) THEN
        LINFO = -5
     ENDIF
  ELSE IF( (LSAME(LVECT,'V') .OR. LSAME(LVECT,'U')) &
           .AND. .NOT.PRESENT(Q) ) THEN
     LINFO = -5
  END IF

  IF( LINFO ==0 .AND. N>0 ) THEN
     !Allocate the fixed size arrays
     ALLOCATE(E(N-1), WORK(2*N), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        IF( PRESENT(Q) ) THEN
           CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, Q, N, WORK, LINFO)
        ELSE
           !Use a dummy Q
           CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPQ, 1, WORK, LINFO)
        END IF
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  IF( PRESENT(DETQ) ) THEN
     DETQ=1 !in the real case, det(Q) is always 1
  END IF

  CALL MESSAGE(LINFO, 'SKBTRD', INFO, ISTAT)
END SUBROUTINE DSKBTRD_F95

SUBROUTINE CSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE F77_PFAPACK, ONLY: SKBTRD
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, VECT, MODE
  COMPLEX(precision), INTENT(OUT), OPTIONAL :: DETQ
  COMPLEX(precision), INTENT(OUT), OPTIONAL :: Q(:,:)
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LVECT, LMODE
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision) :: TEMPQ(1,1), TEMPDETQ
  REAL(precision), ALLOCATABLE :: E(:), RWORK(:)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  LDAB = MAX(1,KD+1)
  N= SIZE(AB,2)

  IF( PRESENT(UPLO) ) THEN
     LUPLO=UPLO
  ELSE
     LUPLO='U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE=MODE
  ELSE
     LMODE='N'
  END IF

  IF( .NOT.PRESENT(Q) .AND. .NOT.PRESENT(VECT) ) THEN
     LVECT='N'
  ELSE IF( .NOT.PRESENT(VECT) ) THEN ! .AND. PRESENT(Q)
     LVECT='V'
  ELSE
     LVECT=VECT
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( LSAME(LMODE, 'P') .AND. MOD(N,2) /= 0) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -3
  ELSE IF( PRESENT(Q) ) THEN
     IF( SIZE(Q,1) /= SIZE(Q,2) .OR. SIZE(Q,1) /= N ) THEN
        LINFO = -5
     ENDIF
  ELSE IF( (LSAME(LVECT,'V') .OR. LSAME(LVECT,'U')) &
           .AND. .NOT.PRESENT(Q) ) THEN
     LINFO = -5
  END IF

  IF( LINFO ==0 .AND. N>0 ) THEN
     !Allocate the fixed size arrays
     ALLOCATE(E(N-1), WORK(N), RWORK(N), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        IF( PRESENT(Q) ) THEN
           IF( PRESENT(DETQ) ) THEN
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, DETQ, &
                           Q, N, WORK, RWORK, LINFO)
           ELSE
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPDETQ, &
                           Q, N, WORK, RWORK, LINFO)
           END IF
        ELSE
           IF( PRESENT(DETQ) ) THEN
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, DETQ, &
                           TEMPQ, 1, WORK, RWORK, LINFO)
           ELSE
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPDETQ, &
                           TEMPQ, 1, WORK, RWORK, LINFO)
           END IF
        END IF
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(RWORK, WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKBTRD', INFO, ISTAT)
END SUBROUTINE CSKBTRD_F95

SUBROUTINE ZSKBTRD_F95( AB, UPLO, MODE, DETQ, Q, VECT, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE F77_PFAPACK, ONLY: SKBTRD
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: AB(:,:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, VECT, MODE
  COMPLEX(precision), INTENT(OUT), OPTIONAL :: DETQ
  COMPLEX(precision), INTENT(OUT), OPTIONAL :: Q(:,:)
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LVECT, LMODE
  INTEGER :: N, KD, LDAB, LINFO, ISTAT
  COMPLEX(precision) :: TEMPQ(1,1), TEMPDETQ
  REAL(precision), ALLOCATABLE :: E(:), RWORK(:)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  KD = SIZE(AB,1)-1
  LDAB = MAX(1,KD+1)
  N= SIZE(AB,2)

  IF( PRESENT(UPLO) ) THEN
     LUPLO=UPLO
  ELSE
     LUPLO='U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE=MODE
  ELSE
     LMODE='N'
  END IF

  IF( .NOT.PRESENT(Q) .AND. .NOT.PRESENT(VECT) ) THEN
     LVECT='N'
  ELSE IF( .NOT.PRESENT(VECT) ) THEN ! .AND. PRESENT(Q)
     LVECT='V'
  ELSE
     LVECT=VECT
  END IF

  ! Test the arguments
  IF( KD<0 .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( LSAME(LMODE, 'P') .AND. MOD(N,2) /= 0) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -3
  ELSE IF( PRESENT(Q) ) THEN
     IF( SIZE(Q,1) /= SIZE(Q,2) .OR. SIZE(Q,1) /= N ) THEN
        LINFO = -5
     ENDIF
  ELSE IF( (LSAME(LVECT,'V') .OR. LSAME(LVECT,'U')) &
           .AND. .NOT.PRESENT(Q) ) THEN
     LINFO = -5
  END IF

  IF( LINFO ==0 .AND. N>0 ) THEN
     !Allocate the fixed size arrays
     ALLOCATE(E(N-1), WORK(N), RWORK(N), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        IF( PRESENT(Q) ) THEN
           IF( PRESENT(DETQ) ) THEN
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, DETQ, &
                           Q, N, WORK, RWORK, LINFO)
           ELSE
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPDETQ, &
                           Q, N, WORK, RWORK, LINFO)
           END IF
        ELSE
           IF( PRESENT(DETQ) ) THEN
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, DETQ, &
                           TEMPQ, 1, WORK, RWORK, LINFO)
           ELSE
              CALL SKBTRD( LVECT, LUPLO, LMODE, N, KD, AB, LDAB, E, TEMPDETQ, &
                           TEMPQ, 1, WORK, RWORK, LINFO)
           END IF
        END IF
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(RWORK, WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKBTRD', INFO, ISTAT)
END SUBROUTINE ZSKBTRD_F95


==> anc/pfapack/fortran/skpf10.f90 <==
!  Purpose
!  =======
!
!  SKPF10 computes the Pfaffian of a dense skew-symmetric matrix, taking
!  special care to avoid numerical under- or overflow.
!  (at the cost of possible additional round-off errors)
!
!  =========
!
!     SUBROUTINE SKPF10( A, PFAFF, UPLO, MTHD, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: PFAFF(2)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!          On entry, the skew-symmetric matrix A.
!             If UPLO = 'U', the upper triangular part of A contains
!                the upper triangular part of the matrix A, and the
!                strictly lower triangular part of A is not referenced.
!             If UPLO = 'L', the lower triangular part of A contains
!                the lower triangular part of the matrix A, and the
!                strictly upper triangular part of A is not referenced.
!          If the matrix size is odd, A is not referenced. If the matrix
!          size is even, A is overwritten by values generated during
!          the computation.
!
!  PFAFF   (output) REAL or COMPLEX array, dimension 2
!          The value of the Pfaffian in the form
!          PFAFF(1)*10**PFAFF(2).
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!            = 'U':  Upper triangle of A is stored;
!            = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  MTHD    Optional (input) CHARACTER*1
!          If MTHD is present, then:
!            = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
!            = 'H': Compute Pfaffian using Householder reflections
!          otherwise MTHD = 'P' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!
!  For odd-sized matrices, the Pfaffian is 0 by default, hence no
!  computation is needed in this case. For even-sized matrices,
!  the Pfaffian is computed by bringing the skew-symmetric matrix A into
!  a partial tridiagonal form pT, either by computing a partial L pT L^T
!  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
!  Q^H * A * Q^* = pT (MTHD = 'H').
!  These transformations are computed by the routines DSKTRF or DSKTRD,
!  respectively (for further details see there).
!

SUBROUTINE SSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF(2)
  REAL(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N > 0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPF10') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK=2*N-1
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, LINFO)
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0E0
     PFAFF(2) = 0.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKPF10', INFO, ISTAT)
END SUBROUTINE SSKPF10_F95

SUBROUTINE DSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF(2)
  REAL(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N > 0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPF10') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK=2*N-1
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, LINFO)
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0D0
     PFAFF(2) = 0.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKPF10', INFO, ISTAT)
END SUBROUTINE DSKPF10_F95

SUBROUTINE CSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF(2)
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), RWORK(1), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), RWORK(N-1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, &
                     RWORK, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPF10') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK = N
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, &
                     RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0E0
     PFAFF(2) = 0.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKPF10', INFO, ISTAT)
END SUBROUTINE CSKPF10_F95

SUBROUTINE ZSKPF10_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPF10
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF(2)
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), RWORK(1), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), RWORK(N-1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, &
                     RWORK, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPF10') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK = N
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPF10( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, &
                     RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF(1) = 1.0D0
     PFAFF(2) = 0.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKPF10', INFO, ISTAT)
END SUBROUTINE ZSKPF10_F95


==> anc/pfapack/fortran/skpfa.f90 <==
!  Purpose
!  =======
!
!  SKPFA computes the Pfaffian of a dense skew-symmetric matrix.
!
!  =========
!
!     SUBROUTINE SKPFA( A, PFAFF, UPLO, MTHD, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: PFAFF
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!          On entry, the skew-symmetric matrix A.
!             If UPLO = 'U', the upper triangular part of A contains
!                the upper triangular part of the matrix A, and the
!                strictly lower triangular part of A is not referenced.
!             If UPLO = 'L', the lower triangular part of A contains
!                the lower triangular part of the matrix A, and the
!                strictly upper triangular part of A is not referenced.
!          If the matrix size is odd, A is not referenced. If the matrix
!          size is even, A is overwritten by values generated during
!          the computation.
!
!  PFAFF   (output) REAL or COMPLEX
!          The value of the Pfaffian.
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!            = 'U':  Upper triangle of A is stored;
!            = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  MTHD    Optional (input) CHARACTER*1
!          If MTHD is present, then:
!            = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
!            = 'H': Compute Pfaffian using Householder reflections
!          otherwise MTHD = 'P' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  For odd-sized matrices, the Pfaffian is 0 by default, hence no
!  computation is needed in this case. For even-sized matrices,
!  the Pfaffian is computed by bringing the skew-symmetric matrix A into
!  a partial tridiagonal form pT, either by computing a partial L pT L^T
!  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
!  Q^H * A * Q^* = pT (MTHD = 'H').
!  These transformations are computed by the routines DSKTRF or DSKTRD,
!  respectively (for further details see there).
!

SUBROUTINE SSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF
  REAL(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPFA') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK=2*N-1
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKPFA', INFO, ISTAT)
END SUBROUTINE SSKPFA_F95

SUBROUTINE DSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  REAL(precision), INTENT(OUT) :: PFAFF
  REAL(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPFA') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK=2*N-1
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKPFA', INFO, ISTAT)
END SUBROUTINE DSKPFA_F95

SUBROUTINE CSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), RWORK(1), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), RWORK(N-1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, &
                    RWORK, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPFA') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK = N
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, &
                    RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0E0
  END IF

  CALL MESSAGE(LINFO, 'SKPFA', INFO, ISTAT)
END SUBROUTINE CSKPFA_F95

SUBROUTINE ZSKPFA_F95( A, PFAFF, UPLO, MTHD, INFO)
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKPFA
  IMPLICIT NONE
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MTHD
  INTEGER, INTENT(OUT), OPTIONAL :: INFO
  COMPLEX(precision), INTENT(OUT) :: PFAFF
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)

  CHARACTER(LEN=1) :: LUPLO, LMTHD
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  INTEGER, ALLOCATABLE :: IWORK(:)
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)
  REAL(precision), ALLOCATABLE :: RWORK(:)
  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MTHD) ) THEN
     LMTHD = MTHD
  ELSE
     LMTHD = 'P'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMTHD,'P') .AND. .NOT.LSAME(LMTHD,'H') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate fixed size arrays
     IF( LSAME(LMTHD, 'P') ) THEN
        ALLOCATE(IWORK(N), RWORK(1), STAT = ISTAT)
     ELSE
        ALLOCATE(IWORK(1), RWORK(N-1), STAT = ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        !Do a workspace query
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, QWORK, -1, &
                    RWORK, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKPFA') ! print warning about not enough wspace

           IF( LSAME(LMTHD, 'H') ) THEN
              LWORK = N
           ELSE
              LWORK = 1
           END IF

           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKPFA( LUPLO, LMTHD, N, A, LDA, PFAFF, IWORK, WORK, LWORK, &
                    RWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  ELSE !N=0
     PFAFF = 1.0D0
  END IF

  CALL MESSAGE(LINFO, 'SKPFA', INFO, ISTAT)
END SUBROUTINE ZSKPFA_F95


==> anc/pfapack/fortran/sktd2.f90 <==
!  Purpose
!  =======
!
!  SKTD2 reduces a real or complex skew-symmetric matrix A to real
!  skew-symmetric tridiagonal form T by a unitary congruence
!  transformation (which reduces to an orthogonal similarity
!  transformation in the real case):
!  Q^T * A * Q = T.
!
!  This subroutine uses the unblocked version of the Householder
!  algorithm.
!
!  =========
!
!     SUBROUTINE SKTD2( A, TAU, UPLO, MODE, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: TAU(:)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!             If MODE = 'P', then size(A,1) and size(A,2) must be even.
!          On entry, the skew-symmetric matrix A.
!            If UPLO = 'U', the leading N-by-N upper triangular part
!              of A contains the upper triangular part of the matrix A,
!              and the strictly lower triangular part of A is not referenced.
!            If UPLO = 'L', the leading N-by-N lower triangular part
!              of A contains the lower triangular part of the matrix A,
!              and the strictly upper triangular part of A is not referenced.
!          On exit, if MODE = 'N' (default):
!            If UPLO = 'U', the diagonal and first superdiagonal
!              of A are overwritten by the corresponding elements of the
!              tridiagonal matrix T, and the elements above the first
!              superdiagonal, with the array TAU, represent the unitary
!              matrix Q as a product of elementary reflectors;
!            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
!              written by the corresponding elements of the tridiagonal
!              matrix T, and the elements below the first subdiagonal, with
!              the array TAU, represent the unitary matrix Q as a product
!              of elementary reflectors.
!            See Further Details, also for information about MODE = 'P'.
!
!  TAU     (output) REAL or COMPLEX array,
!          shape (:), size(TAU) = size(A,1)-1
!          The scalar factors of the elementary reflectors (see Further
!          Details).
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!             = 'U':  Upper triangle of A is stored;
!             = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  MODE    Optional (input) CHARACTER*1
!          If MODE is present, then:
!             = 'N':  A is fully tridiagonalized
!             = 'P':  A is partially tridiagonalized for Pfaffian computation
!          otherwise MODE = 'N' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present and < 0, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  The normal use for SKTD2 is to compute the tridiagonal form of
!  a skew-symmetric matrix under an orthogonal similarity transformation,
!  and chosen by setting MODE = 'N' ("normal" mode). The other
!  use of SKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
!  which only requires a partial tridiagonalization, this mode is chosen
!  by setting MODE = 'P' ("Pfaffian" mode).
!
!  Normal mode (MODE = 'N'):
!  ========================
!
!  The routine computes a tridiagonal matrix T and an orthogonal Q such
!  that A = Q ! T ! Q^T .
!
!  If UPLO = 'U', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(n-1) . . . H(2) H(1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v'
!
!  where tau is a real scalar, and v is a real vector with
!  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
!  A(1:i-1,i+1), and tau in TAU(i).
!
!  If UPLO = 'L', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(1) H(2) . . . H(n-1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v'
!
!  where tau is a real scalar, and v is a real vector with
!  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
!  and tau in TAU(i).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 5:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   v2  v3  v4 )              (  0                  )
!    (      0   e   v3  v4 )              (  e   0              )
!    (          0   e   v4 )              (  v1  e   0          )
!    (              0   e  )              (  v1  v2  e   0      )
!    (                  0  )              (  v1  v2  v3  e   0  )
!
!  where d and e denote diagonal and off-diagonal elements of T, and vi
!  denotes an element of the vector defining H(i).
!
!  The LAPACK routine DORGTR can be used to form the transformation
!  matrix explicitely, and DORMTR can be used to multiply another
!  matrix without forming the transformation.
!
!  Pfaffian mode (MODE = 'P'):
!  ==========================
!
!  For computing the Pfaffian, it is enough to bring A into a partial
!  tridiagonal form. In particular, assuming n even, it is enough to
!  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
!  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
!  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
!  only the off-diagonal entries in the odd columns (if UPLO = 'L')
!  or in the even columns (if UPLU = 'U') are properly computed by SKTD2.
!
!  A is brought into this special form pT using an orthogonal matrix Q:
!  A = Q ! pT ! Q^T
!
!  If UPLO = 'U', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(n-1) H(n-3) . . . H(3) H(1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v^T
!
!  where tau is a real scalar, and v is a real vector with
!  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
!  A(1:i-1,i+1), and tau in TAU(i).
!
!  If UPLO = 'L', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(1) H(3) . . . H(n-3) H(n-1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v^T
!
!  where tau is a real scalar, and v is a real vector with
!  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
!  and tau in TAU(i).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 6:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   x   v3  x   v5 )        (  0                      )
!    (      0   x   v3  x   v5 )        (  e   0                  )
!    (          0   e   x   v5 )        (  v1  x   0              )
!    (              0   x   v5 )        (  v1  x   e   0          )
!    (                  0   e  )        (  v1  x   v3  x   0      )
!    (                      0  )        (  v1  x   v3  x   e   0  )
!
!  where d and e denote diagonal and off-diagonal elements of T, vi
!  denotes an element of the vector defining H(i), and x denotes an
!  element not computed by SKTD2.
!
!  =====================================================================
!

SUBROUTINE SSKTD2_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTD2
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  REAL(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: E(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0 ) THEN
        CALL SKTD2( LUPLO, LMODE, N, A, LDA, E, TAU, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(E)
  END IF

  CALL MESSAGE(LINFO, 'SKTD2', INFO, ISTAT)
END SUBROUTINE SSKTD2_F95


SUBROUTINE DSKTD2_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTD2
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  REAL(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: E(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0 ) THEN
        CALL SKTD2( LUPLO, LMODE, N, A, LDA, E, TAU, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(E)
  END IF

  CALL MESSAGE(LINFO, 'SKTD2', INFO, ISTAT)
END SUBROUTINE DSKTD2_F95

SUBROUTINE CSKTD2_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTD2
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  COMPLEX(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: E(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0 ) THEN
        CALL SKTD2( LUPLO, LMODE, N, A, LDA, E, TAU, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(E)
  END IF

  CALL MESSAGE(LINFO, 'SKTD2', INFO, ISTAT)
END SUBROUTINE CSKTD2_F95


SUBROUTINE ZSKTD2_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTD2
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  COMPLEX(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO, ISTAT
  REAL(precision), ALLOCATABLE :: E(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0 ) THEN
        CALL SKTD2( LUPLO, LMODE, N, A, LDA, E, TAU, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(E)
  END IF

  CALL MESSAGE(LINFO, 'SKTD2', INFO, ISTAT)
END SUBROUTINE ZSKTD2_F95


==> anc/pfapack/fortran/sktf2.f90 <==
!  Purpose
!  =======
!
!  SKTF2 computes the factorization of a skew-symmetric matrix A
!  using the Parlett-Reid algorithm:
!
!     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
!
!  where U (or L) unit upper (lower) triangular matrix (^T denotes
!  the transpose), T is a skew-symmetric tridiagonal matrix and P
!  is a permutation matrix. In addition to being unit triangular,
!  U(1:n-1,n)=0 and L(2:n,1)=0.
!  Instead of a full tridiagonalization, SKTF2 can also compute a
!  partial tridiagonal form for computing the Pfaffian.
!
!  This is the unblocked version of the algorithm.
!
!  =========
!
!     SUBROUTINE SKTF2( A, IPIV, UPLO, MODE, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         INTEGER, INTENT(OUT) :: IPIV(:)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!             If MODE = 'P', then size(A,1) and size(A,2) must be even.
!          On entry, the symmetric matrix A.
!             If UPLO = 'U', the leading n-by-n upper triangular part
!                of A contains the upper triangular part of the matrix A,
!                and the strictly lower triangular part of A is not referenced.
!             If UPLO = 'L', the leading n-by-n lower triangular part
!                of A contains the lower triangular part of the matrix A,
!                and the strictly upper triangular part of A is not referenced.
!          On exit, the tridiagonal matrix T and the multipliers used
!          to obtain the factor U or L (see below for further details).
!
!  IPIV    (output) INTEGER array, dimension (N)
!          Information about the permutation matrix P: row and column
!          i are interchanged with IPIV(i). If UPLO = 'U', those
!          interchanges are done in the order i = N ... 1, if UPLO = 'L'
!          in the order i = 1 ... N.
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, it specifies whether the upper or lower
!          triangular part of the skew-symmetric matrix A is stored:
!            = 'U':  Upper triangular
!            = 'L':  Lower triangular
!          Otherwise, UPLO = 'U' is assumed.
!
!  MODE    Optional (input) CHARACTER*1
!          If MODE is present, then:
!            = 'N':  A is fully tridiagonalized
!            = 'P':  A is partially tridiagonalized for Pfaffian computation
!                   (details see below)
!          otherwise MODE = 'N' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!            = 0: successful exit
!            < 0: if INFO = -k, the k-th argument had an illegal value
!            > 0: if INFO = k, the off-diagonal entry in the k-th row
!                              (UPLO = 'U') or k-th column (UPLO = 'L')
!                              is exactly zero.
!          Otherwise, if INFO is not present and < 0, the program stops with
!          an error message.
!
!  Further Details
!  ===============
!
!  The normal use for SKTF2 is to compute the U T U^T or L T L^T
!  decomposition of a skew-symmetric matrix with pivoting. This mode
!  is chosen by setting MODE = 'N' ("normal" mode). The other
!  use of SKTF2 is the computation the Pfaffian of a skew-symmetric matrix,
!  which only requires a partial computation of T, this mode is chosen
!  by setting MODE = 'P' ("Pfaffian" mode).
!
!  Normal mode (MODE = 'N'):
!  ========================
!
!  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
!  upper triangular unit matrix with the additional constraint
!  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
!  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
!  U(1:i-1, i) is stored in A(1:i-1,i+1).
!
!  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
!  lower triangular unit matrix with the additional constraint
!  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
!  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
!  L(i+1:n, i) is stored in A(i+1:n,i-1).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 5:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   u2  u3  u4 )              (  0                  )
!    (      0   e   u3  u4 )              (  e   0              )
!    (          0   e   u4 )              (  l2  e   0          )
!    (              0   e  )              (  l2  l3  e   0      )
!    (                  0  )              (  l2  l3  l4  e   0  )
!
!  where e denotes the off-diagonal elements of T, and ui (li)
!  denotes an element of the i-th column of U (L).
!
!  Pfaffian mode (MODE = 'P'):
!  ==========================
!
!  For computing the Pfaffian, it is enough to bring A into a partial
!  tridiagonal form. In particular, assuming n even, it is enough to
!  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
!  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
!  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
!  only the off-diagonal entries in the odd columns (if UPLO = 'L')
!  or in the even columns (if UPLU = 'U') are properly computed by SKTF2.
!
!  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
!  upper triangular unit matrix with the additional constraint
!  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
!  The entries in the odd rows of the upper diagonal of pT are stored
!  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
!  is stored in A(1:i-1,i+1).
!
!  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
!  lower triangular unit matrix with the additional constraint
!  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
!  The entries in odd columns in the lower diagonal of pT are stored
!  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
!  is stored in A(i+1:n,i-1).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 6:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   x   u3  x   u5 )              (  0                    )
!    (      0   x   u3  x   u5 )              (  e   0                )
!    (          0   e   x   u5 )              (  l2  x   0            )
!    (              0   x   u5 )              (  l2  x   e   0        )
!    (                  0   e  )              (  l2  x   l4  x   0    )
!    (                      0  )              (  l2  x   l4  x   e  0 )
!
!  where e denotes the off-diagonal elements of T, ui (li)
!  denotes an element of the i-th column of U (L), and x denotes an
!  element not computed by SKTF2.
!
!  =====================================================================
!

SUBROUTINE SSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTF2
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     CALL SKTF2( LUPLO, LMODE, N, A, LDA, IPIV, LINFO )
  END IF

  CALL MESSAGE(LINFO, "SKTF2", INFO)
END SUBROUTINE SSKTF2_F95

SUBROUTINE DSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTF2
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     CALL SKTF2( LUPLO, LMODE, N, A, LDA, IPIV, LINFO )
  END IF

  CALL MESSAGE(LINFO, "SKTF2", INFO)
END SUBROUTINE DSKTF2_F95

SUBROUTINE CSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTF2
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     CALL SKTF2( LUPLO, LMODE, N, A, LDA, IPIV, LINFO )
  END IF

  CALL MESSAGE(LINFO, "SKTF2", INFO)
END SUBROUTINE CSKTF2_F95

SUBROUTINE ZSKTF2_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTF2
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LINFO

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     CALL SKTF2( LUPLO, LMODE, N, A, LDA, IPIV, LINFO )
  END IF

  CALL MESSAGE(LINFO, "SKTF2", INFO)
END SUBROUTINE ZSKTF2_F95


==> anc/pfapack/fortran/sktrd.f90 <==
!  Purpose
!  =======
!
!  SKTRD reduces a real or complex skew-symmetric matrix A to real
!  skew-symmetric tridiagonal form T by a unitary congruence
!  transformation (which reduces to an orthogonal similarity
!  transformation in the real case):
!  Q^T * A * Q = T.
!
!  This subroutine uses, if enough memory is available, the
!  blocked version of the Householder algorithm
!
!  =========
!
!     SUBROUTINE SKTRD( A, TAU, UPLO, MODE, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         <type>(<prec>), INTENT(OUT) :: TAU(:)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!             If MODE = 'P', then size(A,1) and size(A,2) must be even.
!          On entry, the skew-symmetric matrix A.
!            If UPLO = 'U', the leading N-by-N upper triangular part
!              of A contains the upper triangular part of the matrix A,
!              and the strictly lower triangular part of A is not referenced.
!            If UPLO = 'L', the leading N-by-N lower triangular part
!              of A contains the lower triangular part of the matrix A,
!              and the strictly upper triangular part of A is not referenced.
!          On exit, if MODE = 'N' (default):
!            If UPLO = 'U', the diagonal and first superdiagonal
!              of A are overwritten by the corresponding elements of the
!              tridiagonal matrix T, and the elements above the first
!              superdiagonal, with the array TAU, represent the unitary
!              matrix Q as a product of elementary reflectors;
!            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
!              written by the corresponding elements of the tridiagonal
!              matrix T, and the elements below the first subdiagonal, with
!              the array TAU, represent the unitary matrix Q as a product
!              of elementary reflectors.
!            See Further Details, also for information about MODE = 'P'.
!
!  TAU     (output) REAL or COMPLEX array,
!          shape (:), size(TAU) = size(A,1)-1
!          The scalar factors of the elementary reflectors (see Further
!          Details).
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, then:
!             = 'U':  Upper triangle of A is stored;
!             = 'L':  Lower triangle of A is stored.
!          otherwise UPLO = 'U' is assumed
!
!  MODE    Optional (input) CHARACTER*1
!          If MODE is present, then:
!             = 'N':  A is fully tridiagonalized
!             = 'P':  A is partially tridiagonalized for Pfaffian computation
!          otherwise MODE = 'N' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!              = 0:    successful exit
!              < 0:    if INFO = -i, the i-th argument had an illegal value
!              = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present and < 0, the program stops with
!          an error messafe
!
!  Further Details
!  ===============
!
!  The normal use for SKTRD is to compute the tridiagonal form of
!  a skew-symmetric matrix under an orthogonal similarity transformation,
!  and chosen by setting MODE = 'N' ("normal" mode). The other
!  use of SKTRD is the computation the Pfaffian of a skew-symmetric matrix,
!  which only requires a partial tridiagonalization, this mode is chosen
!  by setting MODE = 'P' ("Pfaffian" mode).
!
!  Normal mode (MODE = 'N'):
!  ========================
!
!  The routine computes a tridiagonal matrix T and an orthogonal Q such
!  that A = Q ! T ! Q^T .
!
!  If UPLO = 'U', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(n-1) . . . H(2) H(1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v'
!
!  where tau is a real scalar, and v is a real vector with
!  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
!  A(1:i-1,i+1), and tau in TAU(i).
!
!  If UPLO = 'L', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(1) H(2) . . . H(n-1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v'
!
!  where tau is a real scalar, and v is a real vector with
!  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
!  and tau in TAU(i).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 5:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   v2  v3  v4 )              (  0                  )
!    (      0   e   v3  v4 )              (  e   0              )
!    (          0   e   v4 )              (  v1  e   0          )
!    (              0   e  )              (  v1  v2  e   0      )
!    (                  0  )              (  v1  v2  v3  e   0  )
!
!  where d and e denote diagonal and off-diagonal elements of T, and vi
!  denotes an element of the vector defining H(i).
!
!  The LAPACK routine DORGTR can be used to form the transformation
!  matrix explicitely, and DORMTR can be used to multiply another
!  matrix without forming the transformation.
!
!  Pfaffian mode (MODE = 'P'):
!  ==========================
!
!  For computing the Pfaffian, it is enough to bring A into a partial
!  tridiagonal form. In particular, assuming n even, it is enough to
!  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
!  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
!  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
!  only the off-diagonal entries in the odd columns (if UPLO = 'L')
!  or in the even columns (if UPLU = 'U') are properly computed by SKTRD.
!
!  A is brought into this special form pT using an orthogonal matrix Q:
!  A = Q ! pT ! Q^T
!
!  If UPLO = 'U', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(n-1) H(n-3) . . . H(3) H(1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v^T
!
!  where tau is a real scalar, and v is a real vector with
!  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
!  A(1:i-1,i+1), and tau in TAU(i).
!
!  If UPLO = 'L', the matrix Q is represented as a product of elementary
!  reflectors
!
!     Q = H(1) H(3) . . . H(n-3) H(n-1).
!
!  Each H(i) has the form
!
!     H(i) = I - tau ! v ! v^T
!
!  where tau is a real scalar, and v is a real vector with
!  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
!  and tau in TAU(i).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 6:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   x   v3  x   v5 )        (  0                      )
!    (      0   x   v3  x   v5 )        (  e   0                  )
!    (          0   e   x   v5 )        (  v1  x   0              )
!    (              0   x   v5 )        (  v1  x   e   0          )
!    (                  0   e  )        (  v1  x   v3  x   0      )
!    (                      0  )        (  v1  x   v3  x   e   0  )
!
!  where d and e denote diagonal and off-diagonal elements of T, vi
!  denotes an element of the vector defining H(i), and x denotes an
!  element not computed by SKTRD.
!
!  =====================================================================
!

SUBROUTINE SSKTRD_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRD
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  REAL(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: E(:), WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        !First do a workspace query
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKTRD') ! print warning about not enough workspace

           LWORK=1
           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKTRD', INFO, ISTAT)
END SUBROUTINE SSKTRD_F95


SUBROUTINE DSKTRD_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRD
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  REAL(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: E(:), WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        !First do a workspace query
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKTRD') ! print warning about not enough workspace

           LWORK=1
           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKTRD', INFO, ISTAT)
END SUBROUTINE DSKTRD_F95

SUBROUTINE CSKTRD_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRD
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  COMPLEX(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  COMPLEX(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: E(:)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        !First do a workspace query
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKTRD') ! print warning about not enough workspace

           LWORK=1
           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKTRD', INFO, ISTAT)
END SUBROUTINE CSKTRD_F95


SUBROUTINE ZSKTRD_F95( A, TAU, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRD
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  COMPLEX(precision), INTENT(OUT) :: TAU(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  COMPLEX(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: E(:)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( N > 0 .AND. SIZE(TAU) /= N-1 ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN
     !Allocate the fixed size arrays first
     ALLOCATE(E(N-1), STAT=ISTAT)
     !if the allocation fails here, it's fatal

     IF( ISTAT == 0) THEN
        !First do a workspace query
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, QWORK, -1, LINFO)
        LWORK = INT(QWORK(1))
        ALLOCATE(WORK(LWORK), STAT=ISTAT)

        IF( ISTAT /= 0 ) THEN
           ! Allocating the workspace failed. Try minimal workspace
           DEALLOCATE(WORK)
           CALL MESSAGE(-200, 'SKTRD') ! print warning about not enough workspace

           LWORK=1
           ALLOCATE(WORK(LWORK), STAT=ISTAT)
        END IF
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRD( LUPLO, LMODE, N, A, LDA, E, TAU, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK, E)
  END IF

  CALL MESSAGE(LINFO, 'SKTRD', INFO, ISTAT)
END SUBROUTINE ZSKTRD_F95


==> anc/pfapack/fortran/sktrf.f90 <==
!  Purpose
!  =======
!
!  SKTRF computes the factorization of a skew-symmetric matrix A
!  using the Parlett-Reid algorithm:
!
!     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
!
!  where U (or L) unit upper (lower) triangular matrix (^T denotes
!  the transpose), T is a skew-symmetric tridiagonal matrix and P
!  is a permutation matrix. In addition to being unit triangular,
!  U(1:n-1,n)=0 and L(2:n,1)=0.
!  Instead of a full tridiagonalization, SKTRF can also compute a
!  partial tridiagonal form for computing the Pfaffian.
!
!  This is the blocked version of the algorithm, calling Level 3 BLAS.
!
!  =========
!
!     SUBROUTINE SKTRF( A, IPIV, UPLO, MODE, INFO)
!         <type>(<prec>), INTENT(INOUT) :: A(:,:)
!         INTEGER, INTENT(OUT) :: IPIV(:)
!         CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
!         INTEGER, INTENT(OUT), OPTIONAL :: INFO
!
!    where
!       <type> ::= REAL | COMPLEX
!       <prec> ::= KIND(1.0) | KIND(1.0D0)
!
!
!  Arguments
!  =========
!
!  A       (input/output) REAL or COMPLEX array,
!          shape (:,:), size(A,1) == size(A,2) >= 0.
!             If MODE = 'P', then size(A,1) and size(A,2) must be even.
!          On entry, the symmetric matrix A.
!             If UPLO = 'U', the leading n-by-n upper triangular part
!                of A contains the upper triangular part of the matrix A,
!                and the strictly lower triangular part of A is not referenced.
!             If UPLO = 'L', the leading n-by-n lower triangular part
!                of A contains the lower triangular part of the matrix A,
!                and the strictly upper triangular part of A is not referenced.
!          On exit, the tridiagonal matrix T and the multipliers used
!          to obtain the factor U or L (see below for further details).
!
!  IPIV    (output) INTEGER array, dimension (N)
!          Information about the permutation matrix P: row and column
!          i are interchanged with IPIV(i). If UPLO = 'U', those
!          interchanges are done in the order i = N ... 1, if UPLO = 'L'
!          in the order i = 1 ... N.
!
!  UPLO    Optional (input) CHARACTER*1
!          If UPLO is present, it specifies whether the upper or lower
!          triangular part of the skew-symmetric matrix A is stored:
!            = 'U':  Upper triangular
!            = 'L':  Lower triangular
!          Otherwise, UPLO = 'U' is assumed.
!
!  MODE    Optional (input) CHARACTER*1
!          If MODE is present, then:
!            = 'N':  A is fully tridiagonalized
!            = 'P':  A is partially tridiagonalized for Pfaffian computation
!                   (details see below)
!          otherwise MODE = 'N' is assumed
!
!  INFO    Optional (output) INTEGER
!          If INFO is present:
!            = 0: successful exit
!            < 0: if INFO = -k, the k-th argument had an illegal value
!            > 0: if INFO = k, the off-diagonal entry in the k-th row
!                              (UPLO = 'U') or k-th column (UPLO = 'L')
!                              is exactly zero.
!            = -100: failed to allocate enough internal memory
!          Otherwise, if INFO is not present and < 0, the program stops with
!          an error message.
!
!  Further Details
!  ===============
!
!  The normal use for SKTRF is to compute the U T U^T or L T L^T
!  decomposition of a skew-symmetric matrix with pivoting. This mode
!  is chosen by setting MODE = 'N' ("normal" mode). The other
!  use of SKTRF is the computation the Pfaffian of a skew-symmetric matrix,
!  which only requires a partial computation of T, this mode is chosen
!  by setting MODE = 'P' ("Pfaffian" mode).
!
!  Normal mode (MODE = 'N'):
!  ========================
!
!  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
!  upper triangular unit matrix with the additional constraint
!  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
!  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
!  U(1:i-1, i) is stored in A(1:i-1,i+1).
!
!  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
!  lower triangular unit matrix with the additional constraint
!  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
!  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
!  L(i+1:n, i) is stored in A(i+1:n,i-1).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 5:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   u2  u3  u4 )              (  0                  )
!    (      0   e   u3  u4 )              (  e   0              )
!    (          0   e   u4 )              (  l2  e   0          )
!    (              0   e  )              (  l2  l3  e   0      )
!    (                  0  )              (  l2  l3  l4  e   0  )
!
!  where e denotes the off-diagonal elements of T, and ui (li)
!  denotes an element of the i-th column of U (L).
!
!  Pfaffian mode (MODE = 'P'):
!  ==========================
!
!  For computing the Pfaffian, it is enough to bring A into a partial
!  tridiagonal form. In particular, assuming n even, it is enough to
!  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
!  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
!  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
!  only the off-diagonal entries in the odd columns (if UPLO = 'L')
!  or in the even columns (if UPLU = 'U') are properly computed by SKTRF.
!
!  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
!  upper triangular unit matrix with the additional constraint
!  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
!  The entries in the odd rows of the upper diagonal of pT are stored
!  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
!  is stored in A(1:i-1,i+1).
!
!  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
!  lower triangular unit matrix with the additional constraint
!  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
!  The entries in odd columns in the lower diagonal of pT are stored
!  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
!  is stored in A(i+1:n,i-1).
!
!  The contents of A on exit are illustrated by the following examples
!  with n = 6:
!
!  if UPLO = 'U':                       if UPLO = 'L':
!
!    (  0   e   x   u3  x   u5 )              (  0                    )
!    (      0   x   u3  x   u5 )              (  e   0                )
!    (          0   e   x   u5 )              (  l2  x   0            )
!    (              0   x   u5 )              (  l2  x   e   0        )
!    (                  0   e  )              (  l2  x   l4  x   0    )
!    (                      0  )              (  l2  x   l4  x   e  0 )
!
!  where e denotes the off-diagonal elements of T, ui (li)
!  denotes an element of the i-th column of U (L), and x denotes an
!  element not computed by SKTRF.
!
!  =====================================================================
!

SUBROUTINE SSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRF
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN

     !First do a workspace query
     CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, QWORK, -1, LINFO)
     LWORK = INT(QWORK(1))
     ALLOCATE(WORK(LWORK), STAT=ISTAT)

     IF( ISTAT /= 0 ) THEN
        ! Allocating the workspace failed. Try minimal workspace
        DEALLOCATE(WORK)
        CALL MESSAGE(-200, 'SKTRF') ! print warning about not enough workspace

        LWORK=1
        ALLOCATE(WORK(LWORK), STAT=ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  END IF

  CALL MESSAGE(LINFO, "SKTRF", INFO, ISTAT)
END SUBROUTINE SSKTRF_F95

SUBROUTINE DSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRF
  IMPLICIT NONE
  REAL(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  REAL(precision) :: QWORK(1)
  REAL(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN

     !First do a workspace query
     CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, QWORK, -1, LINFO)
     LWORK = INT(QWORK(1))
     ALLOCATE(WORK(LWORK), STAT=ISTAT)

     IF( ISTAT /= 0 ) THEN
        ! Allocating the workspace failed. Try minimal workspace
        DEALLOCATE(WORK)
        CALL MESSAGE(-200, 'SKTRF') ! print warning about not enough workspace

        LWORK=1
        ALLOCATE(WORK(LWORK), STAT=ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  END IF

  CALL MESSAGE(LINFO, "SKTRF", INFO, ISTAT)
END SUBROUTINE DSKTRF_F95

SUBROUTINE CSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => singleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRF
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN

     !First do a workspace query
     CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, QWORK, -1, LINFO)
     LWORK = INT(QWORK(1))
     ALLOCATE(WORK(LWORK), STAT=ISTAT)

     IF( ISTAT /= 0 ) THEN
        ! Allocating the workspace failed. Try minimal workspace
        DEALLOCATE(WORK)
        CALL MESSAGE(-200, 'SKTRF') ! print warning about not enough workspace

        LWORK=1
        ALLOCATE(WORK(LWORK), STAT=ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  END IF

  CALL MESSAGE(LINFO, "SKTRF", INFO, ISTAT)
END SUBROUTINE CSKTRF_F95

SUBROUTINE ZSKTRF_F95( A, IPIV, UPLO, MODE, INFO )
  USE PFAPACK_PREC, ONLY: precision => doubleprec
  USE PFAPACK_MESSAGE, ONLY: MESSAGE
  USE F77_PFAPACK, ONLY: SKTRF
  IMPLICIT NONE
  COMPLEX(precision), INTENT(INOUT) :: A(:,:)
  INTEGER, INTENT(OUT) :: IPIV(:)
  CHARACTER(LEN=1), INTENT(IN), OPTIONAL :: UPLO, MODE
  INTEGER, INTENT(OUT), OPTIONAL :: INFO

  CHARACTER(LEN=1) :: LUPLO, LMODE
  INTEGER :: N, LDA, LWORK, LINFO, ISTAT
  COMPLEX(precision) :: QWORK(1)
  COMPLEX(precision), ALLOCATABLE :: WORK(:)

  LOGICAL LSAME
  EXTERNAL LSAME

  ! Figure out array sizes and set defaults
  LINFO = 0
  N = SIZE(A,1)
  LDA = MAX(1,N)

  IF( PRESENT(UPLO) ) THEN
     LUPLO = UPLO
  ELSE
     LUPLO = 'U'
  END IF

  IF( PRESENT(MODE) ) THEN
     LMODE = MODE
  ELSE
     LMODE = 'N'
  END IF

  ! Test the arguments
  IF( SIZE(A,2) /= N .OR. N<0 ) THEN
     LINFO = -1
  ELSE IF( SIZE(IPIV) /= N ) THEN
     LINFO = -2
  ELSE IF( .NOT.LSAME(LUPLO,'U') .AND. .NOT.LSAME(LUPLO,'L') ) THEN
     LINFO = -3
  ELSE IF( .NOT.LSAME(LMODE,'N') .AND. .NOT.LSAME(LMODE,'P') ) THEN
     LINFO = -4
  ELSE IF( N>0 ) THEN

     !First do a workspace query
     CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, QWORK, -1, LINFO)
     LWORK = INT(QWORK(1))
     ALLOCATE(WORK(LWORK), STAT=ISTAT)

     IF( ISTAT /= 0 ) THEN
        ! Allocating the workspace failed. Try minimal workspace
        DEALLOCATE(WORK)
        CALL MESSAGE(-200, 'SKTRF') ! print warning about not enough workspace

        LWORK=1
        ALLOCATE(WORK(LWORK), STAT=ISTAT)
     END IF

     IF( ISTAT == 0 ) THEN
        CALL SKTRF( LUPLO, LMODE, N, A, LDA, IPIV, WORK, LWORK, LINFO )
     ELSE
        LINFO=-100 ! not enough memory
     END IF

     DEALLOCATE(WORK)
  END IF

  CALL MESSAGE(LINFO, "SKTRF", INFO, ISTAT)
END SUBROUTINE ZSKTRF_F95


==> anc/pfapack/fortran/slasktrd.f <==
      SUBROUTINE SLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      REAL               A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  SLASKTRD reduces NB rows and columns of a real skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by an orthogonal similarity
*  transformation Q^T * A * Q, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', SLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', SLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by SSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) REAL array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) REAL array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0,
     $                   ONE = 1.0E+0)
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      REAL               ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           SGEMV, SSKMV, SLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL SGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL SGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL SLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*

               CALL SSKMV( 'Upper', I-1, TAU(I-1), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL SGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL SGEMV( 'No transpose', I-1, NW, TAU(I-1),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1, ONE,
     $                        W( 1, NB-NW ), 1 )
                  CALL SGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL SGEMV( 'No transpose', I-1, NW, -TAU(I-1),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL SGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL SGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL SLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)


               CALL SSKMV( 'Lower', N-I, TAU( I ),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL SGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL SGEMV( 'No transpose', N-I, NW, TAU( I ),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL SGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL SGEMV( 'No transpose', N-I, NW, -TAU( I ),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of SLASKTRD
*
      END


==> anc/pfapack/fortran/slasktrf.f <==
      SUBROUTINE SLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      REAL               A( LDA, * )
      REAL               W( LDW, * )
*
*  Purpose
*  =======
*
*  SLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', SLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', SLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) REAL array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0, ONE = 1.0E+0 )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      REAL               COLMAX, T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ISAMAX
      EXTERNAL           LSAME, ISAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           SSCAL, SSWAP, SSKR2K, SGEMV,SCOPY, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL SGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL SGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL SCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = ISAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL SSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL SSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL SSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL SSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL SSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL SSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL SSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL SCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL SGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL SGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL SSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL SGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL SGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL SCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + ISAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL SSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL SSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL SSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL SSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL SSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL SSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL SSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL SCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL SGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL SGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL SSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/pfapack/fortran/sskbpf10.f <==
      SUBROUTINE SSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
*     .. Array Arguments ..
      REAL               PFAFF( 2 )
      REAL               AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKBPF10 computes the Pfaffian of a real skew-symmetric band matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) REAL array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) REAL array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2).
*
*  WORK    (workspace) REAL array, dimension (3*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by an orthogonal similarity transformation:
*  Q^T * A * Q = pT.
*  This transformation is computed by the routine SSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0,
     $                     ONE = 1.0E+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I

*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKBTRD, SMUL10
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKBPF10', -INFO )
         RETURN
      END IF
*
      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL SSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, WORK,
     $             WORK, 1, WORK(N), INFO)

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            CALL SMUL10( PFAFF, WORK( I ) )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            CALL SMUL10( PFAFF, -WORK( I ) )
 20      CONTINUE
      END IF

*     Note that det(Q)=1 always in the real case

      RETURN

*     end of SSKBPF10

      END


==> anc/pfapack/fortran/sskbpfa.f <==
      SUBROUTINE SSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
      REAL               PFAFF
*     ..
*     .. Array Arguments ..
      REAL               AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKBPFA computes the Pfaffian of a real skew-symmetric band matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) REAL array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) REAL
*          The value of the Pfaffian.
*
*  WORK    (workspace) REAL array, dimension (3*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by an orthogonal similarity transformation:
*  Q^T * A * Q = pT.
*  This transformation is computed by the routine SSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0,
     $                     ONE = 1.0E+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I

*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKBTRD
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKBPFA', -INFO )
         RETURN
      END IF
*
      PFAFF = ONE

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL SSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, WORK,
     $             WORK, 1, WORK(N), INFO)

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            PFAFF = PFAFF * WORK( I )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            PFAFF = PFAFF * (-WORK( I ))
 20      CONTINUE
      END IF

*     Note that det(Q)=1 always in the real case

      RETURN

*     end of SSKBPFA

      END


==> anc/pfapack/fortran/sskbtrd.f <==
      SUBROUTINE SSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E,
     $                    Q, LDQ, WORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden
*
*  -- Derived from the LAPACK routine ZHBTRD (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, VECT, MODE
      INTEGER            INFO, KD, LDAB, LDQ, N
*     ..
*     .. Array Arguments ..
      REAL   E( * ), AB( LDAB, * ), Q( LDQ, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKBTRD reduces a real skew-symmetric band matrix A to real
*  skew-symmetric tridiagonal form T by an orthogonal similarity
*  transformation: Q^T * A * Q = T. Alternatively, the routine can
*  also compute a partial tridiagonal form useful for computing the Pfaffian.
*  This routine only uses orthogonal transformations with det = 1.
*
*  Arguments
*  =========
*
*  VECT    (input) CHARACTER*1
*          = 'N':  do not form Q;
*          = 'V':  form Q;
*          = 'U':  update a matrix X, by forming X*Q.
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) REAL  array, dimension (LDAB,N)
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, the zero diagonal elements of AB are left unchanged,
*          if KD > 0, the elements on the first superdiagonal (if UPLO =
*          'U') or the first subdiagonal (if UPLO = 'L') are overwritten
*          by the off-diagonal elements of T; the rest of AB is
*          overwritten by values generated during the reduction. If
*          MODE = 'P', only the off-diagonal entries in the odd rows
*          (columns) are computed for UPLO = 'U' (UPLO = 'L').
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = T(i,i+1) if UPLO = 'U'; E(i) = T(i+1,i) if UPLO = 'L'.
*
*  Q       (input/output) REAL array, dimension (LDQ,N)
*          On entry, if VECT = 'U', then Q must contain an N-by-N
*          matrix X; if VECT = 'N' or 'V', then Q need not be set.
*
*          On exit:
*          if VECT = 'V', Q contains the N-by-N unitary matrix Q;
*          if VECT = 'U', Q contains the product X*Q;
*          if VECT = 'N', the array Q is not referenced.
*
*  LDQ     (input) INTEGER
*          The leading dimension of the array Q.
*          LDQ >= 1, and LDQ >= N if VECT = 'V' or 'U'.
*
*  WORK    (workspace) REAL array, dimension (2*N)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The storage scheme for the skew-symmetric matrix is identical to the
*  storage scheme for symmetric or Hermitian band matrices in LAPACK,
*  i.e. the diagonal and the KD super- or subdiagonals are stored in an
*  array with KD+1 rows and N columns. Note that the zero diagonal must
*  also be explicitely stored (this was done to keep the structure of
*  the program identical to the symmetric case)
*
*  In particular this means that if
*  - UPLO = 'U', then AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j
*
*    Example: N=5, KD=2
*
*  (  0     a12   a13              )
*  (  -a12  0     a23   a24        )
*  (  -a13  -a23  0     a34   a35  )
*  (        -a24  -a34  0     a45  )
*  (              -a35  -a45  0    )
*
*  is stored as
*
*   x   x   a13 a24 a35
*   x   a12 a23 a34 a45
*   0   0   0   0   0
*
*  where x denotes an unused entry
*
*  - UPLO = 'L', then AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd)
*
*    Example: N=5, KD=2
*
*  (  0     -a21  -a31              )
*  (  a21   0     -a32  -a42        )
*  (  a31   a32   0     -a43  -a53  )
*  (        a42   a43   0     -a54  )
*  (              a53   a54   0     )
*
*  is stored as
*
*   0   0   0   0   0
*   a21 a32 a43 a54 x
*   a31 a42 a53 x   x
*
*  where x denotes an unused entry
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0, ONE = 1.0E+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            INITQ, UPPER, WANTQ, NORMAL
      INTEGER            I, I2, IBL, INCA, INCX, IQAEND, IQB, IQEND, J,
     $                   J1, J1END, J1INC, J2, JEND, JIN, JINC, K, KD1,
     $                   KDM1, KDN, L, LAST, LEND, NQ, NR, NRT, STEP
      REAL               TEMP
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, SLARGV, SLARTG, SLARTV,
     $                   SLASET, SROT
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, MIN
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INITQ = LSAME( VECT, 'V' )
      WANTQ = INITQ .OR. LSAME( VECT, 'U' )
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      KD1 = KD + 1
      KDM1 = KD - 1
      INCX = LDAB - 1
      IQEND = 1
*
      INFO = 0
      IF( .NOT.WANTQ .AND. .NOT.LSAME( VECT, 'N' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -2
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -3
      ELSE IF( N.LT.0 ) THEN
         INFO = -4
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -4
      ELSE IF( KD.LT.0 ) THEN
         INFO = -5
      ELSE IF( LDAB.LT.KD1 ) THEN
         INFO = -7
      ELSE IF( LDQ.LT.MAX( 1, N ) .AND. WANTQ ) THEN
         INFO = -10
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKBTRD', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 )
     $   RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

*
*     Initialize Q to the unit matrix, if needed
*
      IF( INITQ )
     $   CALL SLASET( 'Full', N, N, ZERO, ONE, Q, LDQ )
*
*     Wherever possible, plane rotations are generated and applied in
*     vector operations of length NR over the index set J1:J2:KD1.
*
*     The real cosines and sines of the plane rotations are
*     stored in the array WORK (Note: the symmetric version in LAPACK
*     has an array D [diagonal] and WORK, Here we only work with a single
*     array WORK of twice the size).
*
      INCA = KD1*LDAB
      KDN = MIN( N-1, KD )
      IF( UPPER ) THEN
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the upper triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 90 I = 1, N - 2, STEP
*
*              Reduce i-th row of matrix to tridiagonal form
*
               DO 80 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 80
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL SLARGV( NR, AB( 1, J1-1 ), INCA, WORK( J1 ),
     $                            KD1, WORK( N + J1 ), KD1 )
*
*                    apply rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    SLARTV or SROT is used
*
                     IF( NR.GE.2*KD-1 ) THEN
                        DO 10 L = 1, KD - 1
                           CALL SLARTV( NR, AB( L+1, J1-1 ), INCA,
     $                                  AB( L, J1 ), INCA,
     $                                  WORK( N + J1 ),
     $                                  WORK( J1 ), KD1 )
   10                   CONTINUE
*
                     ELSE
                        JEND = J1 + ( NR-1 )*KD1
                        DO 20 JINC = J1, JEND, KD1
                           CALL SROT( KDM1, AB( 2, JINC-1 ), 1,
     $                                AB( 1, JINC ), 1,
     $                                WORK( N + JINC ), WORK( JINC ) )
   20                   CONTINUE
                     END IF
                  END IF
*
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i,i+k-1)
*                       within the band
*
                        CALL SLARTG( AB( KD-K+3, I+K-2 ),
     $                               AB( KD-K+2, I+K-1 ),
     $                               WORK( N +I+K-1),
     $                               WORK( I+K-1 ), TEMP )
                        AB( KD-K+3, I+K-2 ) = TEMP
*
*                       apply rotation from the right
*
                        CALL SROT( K-3, AB( KD-K+4, I+K-2 ), 1,
     $                             AB( KD-K+3, I+K-1 ), 1,
     $                             WORK( N +I+K-1), WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Diagonal blocks are invariant in the skew-symmetric case
*
*                 apply plane rotations from the left
*
                  IF( NR.GT.0 ) THEN

                     IF( 2*KD-1.LT.NR ) THEN
*
*                    Dependent on the the number of diagonals either
*                    SLARTV or SROT is used
*
                        DO 30 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL SLARTV( NRT, AB( KD-L, J1+L ), INCA,
     $                                     AB( KD-L+1, J1+L ), INCA,
     $                                     WORK( N + J1 ), WORK( J1 ),
     $                                     KD1)
   30                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 40 JIN = J1, J1END, KD1
                              CALL SROT( KD-1, AB( KD-1, JIN+1 ), INCX,
     $                                   AB( KD, JIN+1 ), INCX,
     $                                   WORK( N + JIN ), WORK( JIN ) )
   40                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL SROT( LEND, AB( KD-1, LAST+1 ), INCX,
     $                                AB( KD, LAST+1 ), INCX,
     $                                WORK( N + LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 50 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL SROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, WORK( N + J ), WORK( J ) )
   50                   CONTINUE
                     ELSE
*
                        DO 60 J = J1, J2, KD1
                           CALL SROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                WORK( N + J ), WORK( J )  )
   60                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 70 J = J1, J2, KD1
*
*                    create nonzero element a(j-1,j+kd) outside the band
*                    and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( 1, J+KD )
                     AB( 1, J+KD ) = WORK( N + J )*AB( 1, J+KD )
   70             CONTINUE
   80          CONTINUE
   90       CONTINUE
         END IF
*
         IF( KD.GT.0 ) THEN
*
*           copy off-diagonal elements to  E
*
            DO 100 I = 1, N - 1
               E( I ) = AB( KD, I+1 )
  100       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 110 I = 1, N - 1
               E( I ) = ZERO
  110       CONTINUE
         END IF
      ELSE
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the lower triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 210 I = 1, N - 2, STEP
*
*              Reduce i-th column of matrix to tridiagonal form
*
               DO 200 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 200
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL SLARGV( NR, AB( KD1, J1-KD1 ), INCA,
     $                            WORK( J1 ), KD1, WORK( N + J1 ), KD1 )
*
*                    apply plane rotations from one side
*
*
*                    Dependent on the the number of diagonals either
*                    SLARTV or SROT is used
*
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 130 L = 1, KD - 1
                           CALL SLARTV( NR, AB( KD1-L, J1-KD1+L ), INCA,
     $                                  AB( KD1-L+1, J1-KD1+L ), INCA,
     $                                  WORK( N + J1 ), WORK( J1 ), KD1)
  130                   CONTINUE
                     ELSE
                        JEND = J1 + KD1*( NR-1 )
                        DO 140 JINC = J1, JEND, KD1
                           CALL SROT( KDM1, AB( KD, JINC-KD ), INCX,
     $                                AB( KD1, JINC-KD ), INCX,
     $                                WORK( N + JINC ), WORK( JINC ) )
  140                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i+k-1,i)
*                       within the band
*
                        CALL SLARTG( AB( K-1, I ), AB( K, I ),
     $                               WORK( N + I+K-1 ), WORK( I+K-1 ),
     $                               TEMP)
                        AB( K-1, I ) = TEMP
*
*                       apply rotation from the left
*
                        CALL SROT( K-3, AB( K-2, I+1 ), LDAB-1,
     $                             AB( K-1, I+1 ), LDAB-1,
     $                             WORK( N +I+K-1), WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Not necessary in skew-symmetric case
*
*                 apply plane rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    SLARTV or SROT is used
*
                  IF( NR.GT.0 ) THEN
*                     Not needed here, we have Q^T,
*                     but we need it further below when accumulating Q
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 150 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL SLARTV( NRT, AB( L+2, J1-1 ), INCA,
     $                                     AB( L+1, J1 ), INCA,
     $                                     WORK( N + J1 ), WORK( J1 ),
     $                                     KD1)
  150                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 160 J1INC = J1, J1END, KD1
                              CALL SROT( KDM1, AB( 3, J1INC-1 ), 1,
     $                                   AB( 2, J1INC ), 1,
     $                                   WORK( N + J1INC ),
     $                                   WORK( J1INC ) )
  160                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL SROT( LEND, AB( 3, LAST-1 ), 1,
     $                                AB( 2, LAST ), 1,
     $                                WORK( N + LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
*
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
*                    Note that up to now we multiplied with Q^H from the left
*                    Hence, to accumulate Q, we have to multiply with the
*                    hermitian conjugate of the Givens rotations

                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 170 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL SROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, WORK( N + J ), WORK( J ) )
  170                   CONTINUE
                     ELSE
*
                        DO 180 J = J1, J2, KD1
                           CALL SROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                WORK( N + J ), WORK( J ) )
  180                   CONTINUE
                     END IF
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 190 J = J1, J2, KD1
*
*                    create nonzero element a(j+kd,j-1) outside the
*                    band and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( KD1, J )
                     AB( KD1, J ) = WORK( N + J )*AB( KD1, J )
  190             CONTINUE
  200          CONTINUE
  210       CONTINUE
         END IF
*
          IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 220 I = 1, N - 1
               E( I ) = AB( 2, I )
 220       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 230 I = 1, N - 1
               E( I ) = ZERO
  230       CONTINUE
         END IF

      END IF
*
      RETURN
*
*     End of SSKBTRD
*
      END


==> anc/pfapack/fortran/sskmv.f <==
      SUBROUTINE SSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      REAL ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      REAL A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  SSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - REAL      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - REAL       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - REAL       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - REAL      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - REAL       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 20/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      REAL ONE
      PARAMETER (ONE= 1.0E+0)
      REAL ZERO
      PARAMETER (ZERO= 0.0E+0)
*     ..
*     .. Local Scalars ..
      REAL TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of SSKMV .
*
      END


==> anc/pfapack/fortran/sskpf10.f <==
      SUBROUTINE SSKPF10( UPLO, MTHD, N, A, LDA, PFAFF,
     $                    IWORK, WORK, LWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      REAL               PFAFF( 2 )
      REAL               A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKPF10 computes the Pfaffian of a real skew-symmetric matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) REAL array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2).
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) REAL array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= 2*N-1.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+2*N-2 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines SSKTRF or SSKTRD,
*  respectively (for further details see there).
*
*
      REAL               ONE, ZERO
      PARAMETER          ( ONE = 1.0E+0 )
      PARAMETER          ( ZERO = 0.0E+0 )

      INTEGER            I

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKTRD, SSKTRF, SMUL10
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.2*N-1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to SSKTRF
            CALL SSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to SSKTRD
            CALL SSKTRD( UPLO, "P", N, A, LDA, WORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + 2*N - 2
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKPF10', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL SSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN

            DO 10 I = 1, N-1, 2
               CALL SMUL10( PFAFF, A( I, I+1 ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF( 1 ) = -PFAFF( 1 )
 10         CONTINUE

         ELSE

            DO 20 I = 1, N-1, 2
               CALL SMUL10( PFAFF, -A( I+1, I ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF( 1 ) = -PFAFF( 1 )
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL SSKTRD(UPLO, "P", N, A, LDA, WORK(1), WORK(N),
     $               WORK( 2*N-1 ), LWORK-2*N+2, INFO)

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               CALL SMUL10( PFAFF, WORK( I ) )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF( 1 ) = -PFAFF( 1 )
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 40 I = 1, N-1, 2
               CALL SMUL10( PFAFF, -WORK( I ) )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF( 1 ) = -PFAFF( 1 )
 40         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( 2*N-1 ) + 2*N-2
      END IF

      RETURN

*     end of SSKPF10

      END


==> anc/pfapack/fortran/sskpfa.f <==
      SUBROUTINE SSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      REAL               PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      REAL               A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKPFA computes the Pfaffian of a real skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) REAL
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) REAL array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= 2*N-1.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+2*N-2 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines SSKTRF or SSKTRD,
*  respectively (for further details see there).
*
*
      REAL               ONE, ZERO
      PARAMETER          ( ONE = 1.0E+0 )
      PARAMETER          ( ZERO = 0.0E+0 )

      INTEGER            I

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKTRD, SSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.2*N-1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to SSKTRF
            CALL SSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to SSKTRD
            CALL SSKTRD( UPLO, "P", N, A, LDA, WORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + 2*N - 2
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL SSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL SSKTRD(UPLO, "P", N, A, LDA, WORK(1), WORK(N),
     $               WORK( 2*N-1 ), LWORK-2*N+2, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * WORK( I )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 40 I = 1, N-1, 2
               PFAFF = PFAFF * (-WORK( I ))

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 40         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( 2*N-1 ) + 2*N-2
      END IF

      RETURN

*     end of SSKPFA

      END


==> anc/pfapack/fortran/sskr2.f <==
      SUBROUTINE SSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      REAL ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      REAL A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  SSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - REAL      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - REAL       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - REAL       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - REAL       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      REAL ZERO
      PARAMETER (ZERO = 0.0E+0)
*     ..
*     .. Local Scalars ..
      REAL TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('SSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of SSKR2 .
*
      END


==> anc/pfapack/fortran/sskr2k.f <==
      SUBROUTINE SSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      REAL ALPHA
      REAL BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      REAL A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  SSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - REAL         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - REAL       array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - REAL       array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - REAL          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - REAL          array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      REAL TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      REAL ONE
      PARAMETER (ONE= 1.0E+0)
      REAL ZERO
      PARAMETER (ZERO= 0.0E+0)
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('SSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of SSKR2K.
*
      END


==> anc/pfapack/fortran/ssktd2.f <==
      SUBROUTINE SSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      REAL               A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKTD2 reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthognal similarity transformation:
*  Q^T * A * Q = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) REAL array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for SSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of SSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine SORGTR can be used to form the transformation
*  matrix explicitely, and SORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by SSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by SSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ONE, ZERO
      PARAMETER          ( ONE = 1.0E+0,
     $                   ZERO = 0.0E+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, STEP
      REAL               ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKMV, SSKR2, SLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF

      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL SLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)

               CALL SSKMV( UPLO, I, TAUI, A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )
*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL SSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL SLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               CALL SSKMV( UPLO, N-I, TAUI, A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               CALL SSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                     TAU( I+STEP-1 ), 1,
     $                     A( I+STEP, I+STEP ), LDA )
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of SSKTD2
*
      END


==> anc/pfapack/fortran/ssktf2.f <==
      SUBROUTINE SSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      REAL               A( LDA, * )
*
*
*  Purpose
*  =======
*
*  SSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for SSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of SSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by SSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by SSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      REAL               ZERO, ONE
      PARAMETER          ( ZERO = 0.0E+0, ONE = 1.0E+0 )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      REAL               COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ISAMAX
      EXTERNAL           LSAME, ISAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           SSCAL, SSWAP, SSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = ISAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL SSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL SSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL SSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL SSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL SSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL SSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL SSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + ISAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL SSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL SSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL SSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL SSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL SSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL SSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL SSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/pfapack/fortran/ssktrd.f <==
      SUBROUTINE SSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      REAL               E( * )
      REAL               A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKTRD reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthogonal similarity transformation:
*  Q^T * A * Q = T.  Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) REAL array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) REAL array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) REAL array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for SSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of SSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine DORGTR can be used to form the transformation
*  matrix explicitely, and DORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by SSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by SSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ONE
      PARAMETER          ( ONE = 1.0E+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, SSKR2K, SSKTD2, SLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'SSYTRD" here, as of course ILAENV has no information
*              about SSKTRD ...

         NB = ILAENV( 1, 'SSYTRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*

      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'SSYTRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'SSYTRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL SLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL SSKR2K( UPLO, 'No transpose', I-NPANEL, NB, ONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP,
     $                   WORK, LDWORK, ONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL SSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL SLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL SSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, ONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, ONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL SSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of SSKTRD
*
      END


==> anc/pfapack/fortran/ssktrf.f <==
      SUBROUTINE SSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      REAL               A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  SSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, SSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) REAL array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) REAL array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as SSYTRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for SSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of SSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by SSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by SSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           SLASKTRF, SSKTF2, SSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*

      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about SSKTRF, I query the
*        similar routine 'SSYTRF'
         NB = ILAENV( 1, 'SSYTRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'SSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'SSYTRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*
*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL, 1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL SLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by SSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL SSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL SSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL SLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by SSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL SSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL SSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of SSKTRF
*
      END


==> anc/pfapack/fortran/zlasktrd.f <==
      SUBROUTINE ZLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  ZLASKTRD reduces NB rows and columns of a complex skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by a unitary congruence
*  transformation Q^H * A * Q^*, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', ZLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', ZLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by ZSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) DOUBLE COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0D+0, 0.0D+0 ),
     $                   ONE = ( 1.0D+0, 0.0D+0 ))
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      DOUBLE COMPLEX     ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZGEMV, ZSKMV, ZLACGV, ZLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN, DCONJG
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL ZGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL ZGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL ZLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*
*              We need to multiply with v^*
               CALL ZLACGV( I-1, A( 1, I ), 1)

               CALL ZSKMV( 'Upper', I-1, DCONJG(TAU(I-1)), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL ZGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL ZGEMV( 'No transpose', I-1, NW, DCONJG(TAU(I-1)),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1, ONE,
     $                        W( 1, NB-NW ), 1 )
                  CALL ZGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL ZGEMV( 'No transpose', I-1, NW,
     $                        -DCONJG(TAU(I-1)),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*              Undo complex conjugation
               CALL ZLACGV( I-1, A( 1, I ), 1)

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL ZGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL ZGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL ZLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)

*              complex conjugate of v
               CALL ZLACGV( N-I, A( I+1, I ), 1 )

               CALL ZSKMV( 'Lower', N-I, DCONJG(TAU( I )),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL ZGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL ZGEMV( 'No transpose', N-I, NW, DCONJG(TAU( I )),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL ZGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL ZGEMV( 'No transpose', N-I, NW,
     $                 -DCONJG(TAU( I )),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     Undo complex conjugation
               CALL ZLACGV( N-I, A( I+1, I ), 1 )

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of ZLASKTRD
*
      END


==> anc/pfapack/fortran/zlasktrf.f <==
      SUBROUTINE ZLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * )
      DOUBLE COMPLEX     W( LDW, * )
*
*  Purpose
*  =======
*
*  ZLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', ZLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', ZLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by ZSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) DOUBLE COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0),
     $                     ONE = (1.0D+0,0.0D+0) )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      DOUBLE PRECISION   COLMAX
      DOUBLE COMPLEX     T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IZAMAX
      EXTERNAL           LSAME, IZAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZSCAL, ZSWAP, ZSKR2K, ZCOPY, ZGEMV, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL ZGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL ZGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL ZCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = IZAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL ZSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL ZSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL ZSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL ZSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL ZSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL ZSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL ZSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL ZCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL ZGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL ZGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL ZSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL ZGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL ZGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL ZCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + IZAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL ZSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL ZSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL ZSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL ZSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL ZSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL ZSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL ZSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL ZCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL ZGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL ZGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL ZSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/pfapack/fortran/zskbpf10.f <==
      SUBROUTINE ZSKBPF10( UPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK,
     $                     INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   RWORK( * )
      DOUBLE COMPLEX     PFAFF( 2 )
      DOUBLE COMPLEX     AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKBPF10 computes the Pfaffian of a complex skew-symmetric band
*  matrix, taking special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors).
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE COMPLEX array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) DOUBLE COMPLEX array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2) with PFAFF(2) purely real.
*
*  WORK    (workspace) DOUBLE COMPLEX array, dimension (N)
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (2*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by a unitary congruence transformation:
*  Q^H * A * Q^* = pT.
*  This transformation is computed by the routine ZSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0D+0, 0.0D+0 ),
     $                     ONE = ( 1.0D+0, 0.0D+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I
      DOUBLE COMPLEX     DETQ
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKBTRD, ZMUL10
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKBPF10', -INFO )
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL ZSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, RWORK(1),
     $             DETQ, WORK, 1, WORK, RWORK(N),
     $             INFO)

      PFAFF( 1 ) = DETQ

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            CALL ZMUL10( PFAFF, DCMPLX(RWORK( I )) )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            CALL ZMUL10( PFAFF, -DCMPLX(RWORK( I )) )
 20      CONTINUE
      END IF

      RETURN

*     end of ZSKBPF10

      END


==> anc/pfapack/fortran/zskbpfa.f <==
      SUBROUTINE ZSKBPFA( UPLO, N, KD, AB, LDAB, PFAFF, WORK, RWORK,
     $                    INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden

*
*     .. Scalar Arguments ..
      CHARACTER          UPLO
      INTEGER            INFO, KD, LDAB, N
      DOUBLE COMPLEX     PFAFF
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   RWORK( * )
      DOUBLE COMPLEX     AB( LDAB, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKBPFA computes the Pfaffian of a complex skew-symmetric band matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE COMPLEX array, dimension (LDAB,N)
*          If N is odd, AB is not referenced.
*          If N is even:
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, AB is overwritten with values generated during the
*          computation.
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*  PFAFF   (output) DOUBLE COMPLEX
*          The value of the Pfaffian.
*
*  WORK    (workspace) DOUBLE COMPLEX array, dimension (N)
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (2*N-1)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT by a unitary congruence transformation:
*  Q^H * A * Q^* = pT.
*  This transformation is computed by the routine ZSKBTRD (for further
*  details see there)
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0D+0, 0.0D+0 ),
     $                     ONE = ( 1.0D+0, 0.0D+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER
      INTEGER            I
      DOUBLE COMPLEX     DETQ
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKBTRD
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      UPPER = LSAME( UPLO, 'U' )
*
      INFO = 0
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( N.LT.0 ) THEN
         INFO = -2
      ELSE IF( KD.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDAB.LT.KD+1 ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKBPFA', -INFO )
         RETURN
      END IF

      PFAFF = ONE

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF
*     Reduce to tridiagonal form

      CALL ZSKBTRD("N", UPLO, "P", N, KD, AB, LDAB, RWORK(1),
     $             DETQ, WORK, 1, WORK, RWORK(N),
     $             INFO)

      PFAFF = DETQ

      IF( UPPER ) THEN
*        Multiply every other entry on the superdiagonal
         DO 10 I = 1, N-1, 2
            PFAFF = PFAFF * RWORK( I )
 10      CONTINUE
      ELSE
*        Multiply every other entry on the superdiagonal
         DO 20 I = 1, N-1, 2
            PFAFF = PFAFF * (-RWORK( I ))
 20      CONTINUE
      END IF

      RETURN

*     end of ZSKBPFA

      END


==> anc/pfapack/fortran/zskbtrd.f <==
      SUBROUTINE ZSKBTRD( VECT, UPLO, MODE, N, KD, AB, LDAB, E, DETQ,
     $                    Q, LDQ, WORK, RWORK, INFO )
*
*  -- Written on 10/25/2010
*     Michael Wimmer, Universiteit Leiden
*
*  -- Derived from the LAPACK routine ZHBTRD (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, VECT, MODE
      INTEGER            INFO, KD, LDAB, LDQ, N
      DOUBLE COMPLEX     DETQ
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * ), RWORK( * )
      DOUBLE COMPLEX     AB( LDAB, * ), Q( LDQ, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKBTRD reduces a complex skew-symmetric band matrix A to real
*  skew-symmetric tridiagonal form T by a unitary congruence
*  transformation: Q^dagger * A * Q^* = T. Alternatively, the routine can
*  also compute a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  VECT    (input) CHARACTER*1
*          = 'N':  do not form Q;
*          = 'V':  form Q;
*          = 'U':  update a matrix X, by forming X*Q.
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  KD      (input) INTEGER
*          The number of superdiagonals of the matrix A if UPLO = 'U',
*          or the number of subdiagonals if UPLO = 'L'.  KD >= 0.
*
*  AB      (input/output) DOUBLE COMPLEX array, dimension (LDAB,N)
*          On entry, the upper or lower triangle of the skew-symmetric
*          band matrix A, stored in the first KD+1 rows of the array.
*          The j-th column of A is stored in the j-th column of the
*          array AB as follows:
*            if UPLO = 'U', AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j;
*            if UPLO = 'L', AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd).
*          On exit, the zero diagonal elements of AB are left unchanged,
*          if KD > 0, the elements on the first superdiagonal (if UPLO =
*          'U') or the first subdiagonal (if UPLO = 'L') are overwritten
*          by the off-diagonal elements of T; the rest of AB is
*          overwritten by values generated during the reduction. If
*          MODE = 'P', only the off-diagonal entries in the odd rows
*          (columns) are computed for UPLO = 'U' (UPLO = 'L').
*
*  LDAB    (input) INTEGER
*          The leading dimension of the array AB.  LDAB >= KD+1.
*
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = T(i,i+1) if UPLO = 'U'; E(i) = T(i+1,i) if UPLO = 'L'.
*
*  DETQ    (output) DOUBLE COMPLEX
*          The value of the determinant of Q, which is a
*          pure phase factor. Always computed, even if Q is
*          not explicitely formed.
*
*  Q       (input/output) DOUBLE COMPLEX array, dimension (LDQ,N)
*          On entry, if VECT = 'U', then Q must contain an N-by-N
*          matrix X; if VECT = 'N' or 'V', then Q need not be set.
*
*          On exit:
*          if VECT = 'V', Q contains the N-by-N unitary matrix Q;
*          if VECT = 'U', Q contains the product X*Q;
*          if VECT = 'N', the array Q is not referenced.
*
*  LDQ     (input) INTEGER
*          The leading dimension of the array Q.
*          LDQ >= 1, and LDQ >= N if VECT = 'V' or 'U'.
*
*  WORK    (workspace) DOUBLE COMPLEX array, dimension (N)
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (N)
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The storage scheme for the skew-symmetric matrix is identical to the
*  storage scheme for symmetric or Hermitian band matrices in LAPACK,
*  i.e. the diagonal and the KD super- or subdiagonals are stored in an
*  array with KD+1 rows and N columns. Note that the zero diagonal must
*  also be explicitely stored (this was done to keep the structure of
*  the program identical to the symmetric case)
*
*  In particular this means that if
*  - UPLO = 'U', then AB(kd+1+i-j,j) = A(i,j) for max(1,j-kd)<=i<=j
*
*    Example: N=5, KD=2
*
*  (  0     a12   a13              )
*  (  -a12  0     a23   a24        )
*  (  -a13  -a23  0     a34   a35  )
*  (        -a24  -a34  0     a45  )
*  (              -a35  -a45  0    )
*
*  is stored as
*
*   x   x   a13 a24 a35
*   x   a12 a23 a34 a45
*   0   0   0   0   0
*
*  where x denotes an unused entry
*
*  - UPLO = 'L', then AB(1+i-j,j) = A(i,j) for j<=i<=min(n,j+kd)
*
*    Example: N=5, KD=2
*
*  (  0     -a21  -a31              )
*  (  a21   0     -a32  -a42        )
*  (  a31   a32   0     -a43  -a53  )
*  (        a42   a43   0     -a54  )
*  (              a53   a54   0     )
*
*  is stored as
*
*   0   0   0   0   0
*   a21 a32 a43 a54 x
*   a31 a42 a53 x   x
*
*  where x denotes an unused entry
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO
      PARAMETER          ( ZERO = 0.0D+0 )
      DOUBLE COMPLEX     CZERO, CONE
      PARAMETER          ( CZERO = ( 0.0D+0, 0.0D+0 ),
     $                   CONE = ( 1.0D+0, 0.0D+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            INITQ, UPPER, WANTQ, NORMAL
      INTEGER            I, I2, IBL, INCA, INCX, IQAEND, IQB, IQEND, J,
     $                   J1, J1END, J1INC, J2, JEND, JIN, JINC, K, KD1,
     $                   KDM1, KDN, L, LAST, LEND, NQ, NR, NRT, STEP
      DOUBLE PRECISION   ABST
      DOUBLE COMPLEX     T, TEMP
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZLARGV, ZLARTG, ZLARTV,
     $                   ZLASET, ZROT, ZSCAL
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, DCONJG, MAX, MIN
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INITQ = LSAME( VECT, 'V' )
      WANTQ = INITQ .OR. LSAME( VECT, 'U' )
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      KD1 = KD + 1
      KDM1 = KD - 1
      INCX = LDAB - 1
      IQEND = 1
*
      INFO = 0
      IF( .NOT.WANTQ .AND. .NOT.LSAME( VECT, 'N' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -2
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -3
      ELSE IF( N.LT.0 ) THEN
         INFO = -4
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -4
      ELSE IF( KD.LT.0 ) THEN
         INFO = -5
      ELSE IF( LDAB.LT.KD1 ) THEN
         INFO = -7
      ELSE IF( LDQ.LT.MAX( 1, N ) .AND. WANTQ ) THEN
         INFO = -10
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKBTRD', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 )
     $   RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

*
*     Initialize Q to the unit matrix, if needed
*
      IF( INITQ )
     $   CALL ZLASET( 'Full', N, N, CZERO, CONE, Q, LDQ )
*
*     Wherever possible, plane rotations are generated and applied in
*     vector operations of length NR over the index set J1:J2:KD1.
*
*     The real cosines and complex sines of the plane rotations are
*     stored in the arrays RWORK and WORK.
*
      INCA = KD1*LDAB
      KDN = MIN( N-1, KD )
      IF( UPPER ) THEN
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the upper triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 90 I = 1, N - 2, STEP
*
*              Reduce i-th row of matrix to tridiagonal form
*
               DO 80 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 80
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL ZLARGV( NR, AB( 1, J1-1 ), INCA, WORK( J1 ),
     $                            KD1, RWORK( J1 ), KD1 )
*
*                    apply rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    ZLARTV or ZROT is used
*
                     IF( NR.GE.2*KD-1 ) THEN
                        DO 10 L = 1, KD - 1
                           CALL ZLARTV( NR, AB( L+1, J1-1 ), INCA,
     $                                  AB( L, J1 ), INCA, RWORK( J1 ),
     $                                  WORK( J1 ), KD1 )
   10                   CONTINUE
*
                     ELSE
                        JEND = J1 + ( NR-1 )*KD1
                        DO 20 JINC = J1, JEND, KD1
                           CALL ZROT( KDM1, AB( 2, JINC-1 ), 1,
     $                                AB( 1, JINC ), 1, RWORK( JINC ),
     $                                WORK( JINC ) )
   20                   CONTINUE
                     END IF
                  END IF
*
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i,i+k-1)
*                       within the band
*
                        CALL ZLARTG( AB( KD-K+3, I+K-2 ),
     $                               AB( KD-K+2, I+K-1 ), RWORK(I+K-1),
     $                               WORK( I+K-1 ), TEMP )
                        AB( KD-K+3, I+K-2 ) = TEMP
*
*                       apply rotation from the right
*
                        CALL ZROT( K-3, AB( KD-K+4, I+K-2 ), 1,
     $                             AB( KD-K+3, I+K-1 ), 1, RWORK(I+K-1),
     $                             WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Diagonal blocks are invariant in the skew-symmetric case
*
*                 apply plane rotations from the left
*
                  IF( NR.GT.0 ) THEN
*                     No complex conjugation, as we have Q^T.
*                     But needed below for accumulating Q
                     IF( 2*KD-1.LT.NR ) THEN
*
*                    Dependent on the the number of diagonals either
*                    ZLARTV or ZROT is used
*
                        DO 30 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL ZLARTV( NRT, AB( KD-L, J1+L ), INCA,
     $                                     AB( KD-L+1, J1+L ), INCA,
     $                                     RWORK( J1 ), WORK( J1 ), KD1)
   30                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 40 JIN = J1, J1END, KD1
                              CALL ZROT( KD-1, AB( KD-1, JIN+1 ), INCX,
     $                                   AB( KD, JIN+1 ), INCX,
     $                                   RWORK( JIN ), WORK( JIN ) )
   40                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL ZROT( LEND, AB( KD-1, LAST+1 ), INCX,
     $                                AB( KD, LAST+1 ), INCX,
     $                                RWORK( LAST ), WORK( LAST ) )
                     END IF
                  END IF
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 50 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL ZROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, RWORK( J ), DCONJG(WORK( J )) )
   50                   CONTINUE
                     ELSE
*
                        DO 60 J = J1, J2, KD1
                           CALL ZROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                RWORK( J ), DCONJG(WORK( J ))  )
   60                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 70 J = J1, J2, KD1
*
*                    create nonzero element a(j-1,j+kd) outside the band
*                    and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( 1, J+KD )
                     AB( 1, J+KD ) = RWORK( J )*AB( 1, J+KD )
   70             CONTINUE
   80          CONTINUE
   90       CONTINUE
         END IF
*
         DETQ = CONE

         IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 100 I = 1, N - 1
               T = AB( KD, I+1 )
               ABST = ABS( T )
               AB( KD, I+1 ) = ABST
               E( I ) = ABST
               IF( ABST.NE.ZERO ) THEN
                  T = T / ABST
               ELSE
                  T = CONE
               END IF
               IF( I.LT.N-1 )
     $            AB( KD, I+2 ) = AB( KD, I+2 )*DCONJG(T)
               IF( WANTQ ) THEN
                  CALL ZSCAL( N, T, Q( 1, I+1 ), 1 )
               END IF
               DETQ = DETQ * T
  100       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 110 I = 1, N - 1
               E( I ) = ZERO
  110       CONTINUE
         END IF
      ELSE
*
         IF( KD.GT.1 ) THEN
*
*           Reduce to real skew-symmetric tridiagonal form, working with
*           the lower triangle
*
            NR = 0
            J1 = KDN + 2
            J2 = 1
*
            DO 210 I = 1, N - 2, STEP
*
*              Reduce i-th column of matrix to tridiagonal form
*
               DO 200 K = KDN + 1, 2, -1

                  IF( STEP.EQ.2 .AND. K.EQ.2 ) THEN

*     Skip the entry that was generated in the even row I+1
                     J1 = J1 + KDN + 1
                     NR = NR - 1

*     Skip the loop with K = 2
                     GOTO 200
                  END IF

                  J1 = J1 + KDN
                  J2 = J2 + KDN
*
                  IF( NR.GT.0 ) THEN
*
*                    generate plane rotations to annihilate nonzero
*                    elements which have been created outside the band
*
                     CALL ZLARGV( NR, AB( KD1, J1-KD1 ), INCA,
     $                            WORK( J1 ), KD1, RWORK( J1 ), KD1 )
*
*                    apply plane rotations from one side
*
*
*                    Dependent on the the number of diagonals either
*                    ZLARTV or ZROT is used
*
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 130 L = 1, KD - 1
                           CALL ZLARTV( NR, AB( KD1-L, J1-KD1+L ), INCA,
     $                                  AB( KD1-L+1, J1-KD1+L ), INCA,
     $                                  RWORK( J1 ), WORK( J1 ), KD1 )
  130                   CONTINUE
                     ELSE
                        JEND = J1 + KD1*( NR-1 )
                        DO 140 JINC = J1, JEND, KD1
                           CALL ZROT( KDM1, AB( KD, JINC-KD ), INCX,
     $                                AB( KD1, JINC-KD ), INCX,
     $                                RWORK( JINC ), WORK( JINC ) )
  140                   CONTINUE
                     END IF
*
                  END IF
*
                  IF( K.GT.2 ) THEN
                     IF( K.LE.N-I+1 ) THEN
*
*                       generate plane rotation to annihilate a(i+k-1,i)
*                       within the band
*
                        CALL ZLARTG( AB( K-1, I ), AB( K, I ),
     $                               RWORK( I+K-1 ), WORK( I+K-1 ),TEMP)
                        AB( K-1, I ) = TEMP
*
*                       apply rotation from the left
*
                        CALL ZROT( K-3, AB( K-2, I+1 ), LDAB-1,
     $                             AB( K-1, I+1 ), LDAB-1, RWORK(I+K-1),
     $                             WORK( I+K-1 ) )
                     END IF
                     NR = NR + 1
                     J1 = J1 - KDN - 1
                  END IF
*
*                 apply plane rotations from both sides to diagonal
*                 blocks
*
*                 Not necessary in skew-symmetric case
*
*                 apply plane rotations from the right
*
*
*                    Dependent on the the number of diagonals either
*                    ZLARTV or ZROT is used
*
                  IF( NR.GT.0 ) THEN
*                     Not needed here, we have Q^T,
*                     but we need it further below when accumulating Q
                     IF( NR.GT.2*KD-1 ) THEN
                        DO 150 L = 1, KD - 1
                           IF( J2+L.GT.N ) THEN
                              NRT = NR - 1
                           ELSE
                              NRT = NR
                           END IF
                           IF( NRT.GT.0 )
     $                        CALL ZLARTV( NRT, AB( L+2, J1-1 ), INCA,
     $                                     AB( L+1, J1 ), INCA,
     $                                     RWORK( J1 ), WORK( J1 ), KD1)
  150                   CONTINUE
                     ELSE
                        J1END = J1 + KD1*( NR-2 )
                        IF( J1END.GE.J1 ) THEN
                           DO 160 J1INC = J1, J1END, KD1
                              CALL ZROT( KDM1, AB( 3, J1INC-1 ), 1,
     $                                   AB( 2, J1INC ), 1,
     $                                   RWORK( J1INC ), WORK( J1INC ) )
  160                      CONTINUE
                        END IF
                        LEND = MIN( KDM1, N-J2 )
                        LAST = J1END + KD1
                        IF( LEND.GT.0 )
     $                     CALL ZROT( LEND, AB( 3, LAST-1 ), 1,
     $                                AB( 2, LAST ), 1, RWORK( LAST ),
     $                                WORK( LAST ) )
                     END IF
                  END IF
*
*
*
                  IF( WANTQ ) THEN
*
*                    accumulate product of plane rotations in Q
*
*                    Note that up to now we multiplied with Q^H from the left
*                    Hence, to accumulate Q, we have to multiply with the
*                    hermitian conjugate of the Givens rotations

                     IF( INITQ ) THEN
*
*                 take advantage of the fact that Q was
*                 initially the Identity matrix
*
                        IQEND = MAX( IQEND, J2 )
                        I2 = MAX( 0, K-3 )
                        IQAEND = 1 + I*KD
                        IF( K.EQ.2 )
     $                     IQAEND = IQAEND + KD
                        IQAEND = MIN( IQAEND, IQEND )
                        DO 170 J = J1, J2, KD1
                           IBL = I - I2 / KDM1
                           I2 = I2 + 1
                           IQB = MAX( 1, J-IBL )
                           NQ = 1 + IQAEND - IQB
                           IQAEND = MIN( IQAEND+KD, IQEND )
                           CALL ZROT( NQ, Q( IQB, J-1 ), 1, Q( IQB, J ),
     $                                1, RWORK( J ), DCONJG(WORK( J )) )
  170                   CONTINUE
                     ELSE
*
                        DO 180 J = J1, J2, KD1
                           CALL ZROT( N, Q( 1, J-1 ), 1, Q( 1, J ), 1,
     $                                RWORK( J ), DCONJG(WORK( J )) )
  180                   CONTINUE
                     END IF
                  END IF
*
                  IF( J2+KDN.GT.N ) THEN
*
*                    adjust J2 to keep within the bounds of the matrix
*
                     NR = NR - 1
                     J2 = J2 - KDN - 1
                  END IF
*
                  DO 190 J = J1, J2, KD1
*
*                    create nonzero element a(j+kd,j-1) outside the
*                    band and store it in WORK
*
                     WORK( J+KD ) = WORK( J )*AB( KD1, J )
                     AB( KD1, J ) = RWORK( J )*AB( KD1, J )
  190             CONTINUE
  200          CONTINUE
  210       CONTINUE
         END IF
*
         DETQ = CONE

         IF( KD.GT.0 ) THEN
*
*           make off-diagonal elements real and copy them to E
*
            DO 220 I = 1, N - 1
               T = AB( 2, I )
               ABST = ABS( T )
               AB( 2, I ) = ABST
               E( I ) = ABST
               IF( ABST.NE.ZERO ) THEN
                  T = T / ABST
               ELSE
                  T = CONE
               END IF
               IF( I.LT.N-1 )
* Note: difference here because of Q^T instead of Q^H (*T^* instead of *T)
     $            AB( 2, I+1 ) = AB( 2, I+1 )*DCONJG(T)
               IF( WANTQ ) THEN
                  CALL ZSCAL( N, T, Q( 1, I+1 ), 1 )
               END IF
               DETQ = DETQ * T
 220       CONTINUE
         ELSE
*
*           set E to zero if original matrix was diagonal
*
            DO 230 I = 1, N - 1
               E( I ) = ZERO
  230       CONTINUE
         END IF

      END IF
*
      RETURN
*
*     End of ZSKBTRD
*
      END


==> anc/pfapack/fortran/zskmv.f <==
      SUBROUTINE ZSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - DOUBLE COMPLEX      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      DOUBLE COMPLEX ONE
      PARAMETER (ONE= (1.0D+0,0.0D+0))
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKMV .
*
      END


==> anc/pfapack/fortran/zskpf10.f <==
      SUBROUTINE ZSKPF10( UPLO, MTHD, N, A, LDA, PFAFF,
     $                    IWORK, WORK, LWORK, RWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   RWORK( * )
      DOUBLE COMPLEX     PFAFF( 2 )
      DOUBLE COMPLEX     A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKPF10 computes the Pfaffian of a complex skew-symmetric matrix, taking
*  special care to avoid numerical under- or overflow.
*  (at the cost of possible additional round-off errors)
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE COMPLEX array, dimension 2
*          The value of the Pfaffian in the form
*          PFAFF(1)*10**PFAFF(2) with PFAFF(2) purely real.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE COMPLEX array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= N.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+N-1 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (N-1)
*          Not referenced if MTHD = 'P'.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines ZSKTRF or ZSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE COMPLEX       ONE, ZERO
      PARAMETER          ( ONE = (1.0D+0, 0.0D+0) )
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0) )

      DOUBLE PRECISION   RONE
      PARAMETER          ( RONE = 1.0D+0 )

      INTEGER            I,K
      DOUBLE PRECISION   TEMP

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKTRD, ZSKTRF, ZMUL10
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
      INTRINSIC          DCONJG, DCMPLX

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.N .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to ZSKTRF
            CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to ZSKTRD
            CALL ZSKTRD( UPLO, "P", N, A, LDA, RWORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + N - 1
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKPF10', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

      PFAFF( 1 ) = ONE
      PFAFF( 2 ) = ZERO

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF( 1 ) = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN

            DO 10 I = 1, N-1, 2
               CALL ZMUL10( PFAFF, A( I, I+1 ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF( 1 ) = -PFAFF( 1 )
 10         CONTINUE

         ELSE

            DO 20 I = 1, N-1, 2
               CALL ZMUL10( PFAFF, -A( I+1, I ) )

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF( 1 ) = -PFAFF( 1 )
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL ZSKTRD(UPLO, "P", N, A, LDA, RWORK, WORK,
     $               WORK( N ), LWORK-N+1, INFO)

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               CALL ZMUL10( PFAFF, DCMPLX(RWORK( I )) )

*     Accumulate the determinant of the Householder reflection
*     (pure phase)
               TEMP = RONE
               DO 40 K=1, I-1
                  TEMP = TEMP + DCONJG(A(K,I+1))*A(K,I+1)
 40            CONTINUE

               PFAFF( 1 ) = PFAFF( 1 ) * (ONE - WORK( I ) * TEMP)
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
*     (pure phase)
            DO 50 I = 1, N-1, 2
               CALL ZMUL10( PFAFF, -DCMPLX(RWORK( I )) )

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 60 K=I+2, N
                  TEMP = TEMP + DCONJG(A(K,I))*A(K,I)
 60            CONTINUE

            PFAFF( 1 ) = PFAFF( 1 ) * (ONE - WORK( I ) * TEMP)
 50         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( N ) + N-1
      END IF

      RETURN

*     end of ZSKPF10

      END


==> anc/pfapack/fortran/zskpfa.f <==
      SUBROUTINE ZSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, RWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      DOUBLE COMPLEX     PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   RWORK( * )
      DOUBLE COMPLEX     A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKPFA computes the Pfaffian of a complex skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE COMPLEX
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE COMPLEX array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= N.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+N-1 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (N-1)
*          Not referenced if MTHD = 'P'.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines ZSKTRF or ZSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE COMPLEX       ONE, ZERO
      PARAMETER          ( ONE = (1.0D+0, 0.0D+0) )
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0) )

      DOUBLE PRECISION   RONE
      PARAMETER          ( RONE = 1.0D+0 )

      INTEGER            I,K
      DOUBLE PRECISION   TEMP

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKTRD, ZSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
      INTRINSIC          DCONJG

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.N .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to ZSKTRF
            CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to ZSKTRD
            CALL ZSKTRD( UPLO, "P", N, A, LDA, RWORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + N - 1
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL ZSKTRD(UPLO, "P", N, A, LDA, RWORK, WORK,
     $               WORK( N ), LWORK-N+1, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * RWORK( I )

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 40 K=1, I-1
                  TEMP = TEMP + DCONJG(A(K,I+1))*A(K,I+1)
 40            CONTINUE

               PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 50 I = 1, N-1, 2
               PFAFF = PFAFF * (-RWORK( I ))

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 60 K=I+2, N
                  TEMP = TEMP + DCONJG(A(K,I))*A(K,I)
 60            CONTINUE

            PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 50         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( N ) + N-1
      END IF

      RETURN

*     end of ZSKPFA

      END


==> anc/pfapack/fortran/zskr2.f <==
      SUBROUTINE ZSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKR2 .
*
      END


==> anc/pfapack/fortran/zskr2k.f <==
      SUBROUTINE ZSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA
      DOUBLE COMPLEX BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta  are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX  array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - DOUBLE COMPLEX   array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - DOUBLE COMPLEX          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - DOUBLE COMPLEX  array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      DOUBLE COMPLEX ONE
      PARAMETER (ONE= (1.0D+0,0.0D+0))
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKR2K.
*
      END


==> anc/pfapack/fortran/zsktd2.f <==
      SUBROUTINE ZSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTD2 reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^dagger * A * Q^* = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for ZSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an unitary congruence transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine ZUNGTR can be used to form the transformation
*  matrix explicitely, and ZUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by ZSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ONE, ZERO
      PARAMETER          ( ONE = ( 1.0D+0, 0.0D+0 ),
     $                   ZERO = ( 0.0D+0, 0.0D+0 ))
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, K, STEP
      DOUBLE COMPLEX     ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKMV, ZSKR2, ZLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN, DCONJG
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF

      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL ZLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)
*
               DO 12 K = 1, I
                  A( K, I+1 ) = DCONJG(A( K, I+1 ))
 12            CONTINUE
*
               CALL ZSKMV( UPLO, I, DCONJG(TAUI), A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )

               DO 15 K = 1, I
                  A( K, I+1 ) = DCONJG(A( K, I+1 ))
 15            CONTINUE

*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL ZSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL ZLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               DO 30 K = I+2, N
                  A( K, I ) = DCONJG(A( K, I ))
   30          CONTINUE

               CALL ZSKMV( UPLO, N-I, DCONJG(TAUI), A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
               DO 40 K = I+2, N
                  A( K, I ) = DCONJG(A( K, I ))
   40          CONTINUE

*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               IF( I.LT.N-1 ) THEN
                  CALL ZSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                        TAU( I+STEP-1 ), 1,
     $                        A( I+STEP, I+STEP ), LDA )
               END IF
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of ZSKTD2
*
      END


==> anc/pfapack/fortran/zsktf2.f <==
      SUBROUTINE ZSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * )
*
*
*  Purpose
*  =======
*
*  ZSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for ZSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by ZSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0),
     $                     ONE = (1.0D+0, 0.0D+0) )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      DOUBLE PRECISION   COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IZAMAX
      EXTERNAL           LSAME, IZAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZSCAL, ZSWAP, ZSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = IZAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL ZSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL ZSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL ZSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL ZSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL ZSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL ZSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL ZSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + IZAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL ZSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL ZSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL ZSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL ZSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL ZSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL ZSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL ZSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/pfapack/fortran/zsktrd.f <==
      SUBROUTINE ZSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTRD reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^H * A * Q^* = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) DOUBLE COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for ZSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine ZUNGTR can be used to form the transformation
*  matrix explicitely, and ZUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by ZSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     CONE
      PARAMETER          ( CONE = ( 1.0D+0, 0.0D+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKR2K, ZSKTD2, ZLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'ZHETRD" here, as of course ILAENV has no information
*              about ZSKTRD ...

         NB = ILAENV( 1, 'ZHETRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*
      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'ZHETRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'ZHETRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL ZLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL ZSKR2K( UPLO, 'No transpose', I-NPANEL, NB, CONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP,
     $                   WORK, LDWORK, CONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL ZSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL ZLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL ZSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, CONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, CONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL ZSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of ZSKTRD
*
      END


==> anc/pfapack/fortran/zsktrf.f <==
      SUBROUTINE ZSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, ZSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) DOUBLE COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as ZHETRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for ZSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by ZSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZLASKTRF, ZSKTF2, ZSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*

      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about ZSKTRF, I query the
*        similar routine 'ZHETRF'
         NB = ILAENV( 1, 'ZHETRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'ZHETRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*
*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL, 1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL ZLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by ZSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL ZSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL ZSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL ZLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by ZSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL ZSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL ZSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of ZSKTRF
*
      END


==> anc/pfapack/mathematica/README.txt <==
--------
Overview
--------

This directory contains a Mathematica implementation of the
skew-symmetric LTL^T decomposition, the Householder tridiagonalization
and the computation of the Pfaffian based on these algorithms. In
contrast to the Fortran version, this implementation always acts on
the full matrix, rather than only the upper or lower triangle. The
Mathematica implementation is not optimized for performance, but rather
serves as a demonstration of the algorithms. If Mathematica is the
only option or speed not absolutely critical, this implementation
is nevertheless a viable option.

For real matrices, the Pfaffian can also be computed using the
Hessenberg decomposition. Since the Hessenberg decomposition is
implemented efficiently in Mathematica (in contrast to the direct
Mathematica implementation here), this approach is usually fastest for
real matrices. For complex matrices there is no alternative and the
algorithms here are the only option.

Documentation is in the Mathematica notebook.

-----
Files
-----

pfaffian.nb:
 Implementation of the algorithms together with examples.


==> anc/pfapack/mathematica/pfaffian.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     70519,       1871]
NotebookOptionsPosition[     67236,       1763]
NotebookOutlinePosition[     67592,       1779]
CellTagsIndexPosition[     67549,       1776]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following contains functions to calculate the Pfaffian for real and \
complex skew-symmetric matrices. Note that the functions don't check (yet) if \
the input matrix is really skew-symmetric\
\>", "Text",
 CellChangeTimes->{{3.496402698275632*^9, 3.496402755064184*^9}, {
   3.496569172256398*^9, 3.49656917685728*^9}, 3.5103999398908033`*^9}],

Cell[CellGroupData[{

Cell["\<\
Functions for skew-symmetric Parlett-Reid tridiagonalization and the \
corresponding Pfaffian routine\
\>", "Subsection",
 CellChangeTimes->{{3.510400035494967*^9, 3.51040004860532*^9}, {
  3.510908924741179*^9, 3.5109089314743853`*^9}}],

Cell["\<\
Compute the LTL decomposition of a skew-symmetric matrix using the \
Parlett-Reid algorithm. The function return T, L and P, where T is a \
tridiagonal matrix, L a unit lower triangulat matrix and P a permutation \
matrix, such that P A P^T = L T L^T .\[LineSeparator]Note that this function \
is not needed for the Pfaffian computation, but is only provided fro \
demontration purposes.\
\>", "Text",
 CellChangeTimes->{{3.510908655555068*^9, 3.51090868203373*^9}, {
  3.510908747624156*^9, 3.510908805503067*^9}, {3.510908853494815*^9, 
  3.5109088771960363`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SkewLTL", "[", "Mat_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", "L", ",", "Pv", ",", " ", "N", ",", " ", "ip"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
      RowBox[{"N", "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"IdentityMatrix", "[", "N", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Pv", "=", 
       RowBox[{"Range", "[", "N", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", 
         RowBox[{"N", "-", "1"}]}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "find", " ", "out", " ", "the", " ", "maximum", " ", "entry", " ", 
           "in", " ", "the", " ", "column", " ", "i"}], ",", " ", 
          RowBox[{
           RowBox[{"starting", " ", "from", " ", "row", " ", "i"}], "+", 
           "1"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ip", "=", 
          RowBox[{"i", "+", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "+", "1"}], ";;"}], ",", " ", "i"}], "]"}], 
                "]"}], "]"}], ",", " ", 
              RowBox[{"Max", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "+", "1"}], ";;"}], ",", "i"}], "]"}], "]"}],
                 "]"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
            "if", " ", "the", " ", "maximum", " ", "entry", " ", "is", " ", 
             "not", " ", "at", " ", "i"}], "+", "1"}], ",", " ", 
           RowBox[{
           "permute", " ", "the", " ", "matrix", " ", "so", " ", "that", " ", 
            "it", " ", "is"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"i", "+", "1"}], " ", "\[NotEqual]", " ", "ip"}], ",", 
           " ", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Interchange", " ", "rows", " ", "and", " ", "columns", " ", "in",
              " ", "A"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", " ", "ip"}], "}"}], ",", 
                ";;"}], "]"}], "]"}], "=", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"ip", ",", 
                  RowBox[{"i", "+", "1"}]}], "}"}], ",", ";;"}], "]"}], 
              "]"}]}], ";", " ", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", " ", "ip"}], "}"}]}], "]"}], 
              "]"}], "=", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"{", 
                 RowBox[{"ip", ",", 
                  RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"interchange", " ", "rows", " ", "in", " ", "L"}], ";", 
              " ", 
              RowBox[{
              "this", " ", "amounts", " ", "to", " ", "accumulating", " ", 
               "the", " ", "product", " ", "of", " ", "\[IndentingNewLine]", 
               "individual", " ", "Gauss", " ", "eliminations", " ", "and", 
               " ", "permutations"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", "ip"}], "}"}], ",", 
                RowBox[{"1", ";;", "i"}]}], "]"}], "]"}], "=", 
             RowBox[{"L", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"ip", ",", 
                  RowBox[{"i", "+", "1"}]}], "}"}], ",", 
                RowBox[{"1", ";;", "i"}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Accumulate", " ", "the", " ", "total", " ", "permutation", " ", 
              "matrix"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Pv", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "ip"}], "}"}], "]"}], "]"}], 
             "=", 
             RowBox[{"Pv", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{"ip", ",", 
                 RowBox[{"i", "+", "1"}]}], "}"}], "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Build", " ", "the", " ", "Gauss", " ", "vector"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}], ",", 
             RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "/", 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Row", " ", "and", " ", "column", " ", "i", " ", "are", " ", 
           "eliminated"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
          "0"}], ";", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Update", " ", "the", " ", "remainder", " ", "of", " ", "the", " ",
             "matrix", " ", "using", " ", "an", " ", "outer", " ", "product", 
            " ", "skew"}], "-", 
           RowBox[{"symmetric", " ", 
            RowBox[{"update", ".", " ", "Note"}], " ", "that", 
            "\[IndentingNewLine]", "column", " ", "and", " ", "row", " ", 
            "i"}], "+", 
           RowBox[{
           "1", " ", "are", " ", "not", " ", "affected", " ", "by", " ", 
            "the", " ", "update"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}], " ", ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"L", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", "+", "2"}], ";;"}], ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}], "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "+", "2"}], ";;"}], ",", 
                RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}]}], "-", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", "+", "2"}], ";;"}], ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}], "]"}], ".", 
            RowBox[{"{", " ", 
             RowBox[{"L", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "+", "2"}], ";;"}], ",", 
                RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}]}]}]}], ";"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{"A", ",", "L", ",", 
         RowBox[{
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"N", ",", "N"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "Pv", "]"}], "]"}]}], "}"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.510400060790393*^9, 3.510400218660492*^9}, {
   3.5106559466192513`*^9, 3.51065595601952*^9}, {3.510656039547599*^9, 
   3.5106560547532578`*^9}, {3.510656147536839*^9, 3.510656245853353*^9}, {
   3.510656297886675*^9, 3.510656333082761*^9}, {3.5106563830938463`*^9, 
   3.510656403625044*^9}, {3.5106564658172894`*^9, 3.510656465951447*^9}, {
   3.5106565166781197`*^9, 3.5106565533571587`*^9}, {3.510656697840888*^9, 
   3.510656867151349*^9}, {3.5106569288933687`*^9, 3.510656948437142*^9}, {
   3.510656984294148*^9, 3.510657014892558*^9}, 3.510657047451272*^9, {
   3.510657111601233*^9, 3.5106571604331493`*^9}, {3.510657200454378*^9, 
   3.5106572017731533`*^9}, {3.510657251574646*^9, 3.510657311444358*^9}, {
   3.51065735841982*^9, 3.5106574683459063`*^9}, {3.5106574993524923`*^9, 
   3.51065753924682*^9}, {3.510657576264906*^9, 3.5106576587829227`*^9}, {
   3.510657846985957*^9, 3.51065795379186*^9}, {3.5106580364518538`*^9, 
   3.510658078439309*^9}, 3.5106581259147453`*^9, {3.510658258472146*^9, 
   3.5106582643259687`*^9}, {3.510658300694365*^9, 3.5106583609914913`*^9}, {
   3.51065839177708*^9, 3.5106584140037518`*^9}, {3.5106585209553423`*^9, 
   3.5106585788494673`*^9}, {3.510658680028504*^9, 3.510658810158271*^9}, {
   3.510659327206761*^9, 3.510659370172864*^9}, {3.510659464022333*^9, 
   3.510659474395089*^9}, {3.510908600937232*^9, 3.5109086063025217`*^9}}],

Cell["\<\
Compute the Pfaffian of a skew-symmetric matrix using the LTL decomposition\
\>", "Text",
 CellChangeTimes->{{3.51090873091234*^9, 3.510908743567863*^9}, {
  3.5109088110703993`*^9, 3.510908817589779*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianLTL", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", " ", "N", ",", " ", "ip", ",", " ", "pfaff"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", " ", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "find", " ", "out", " ", "the", " ", "maximum", " ", "entry", " ", 
          "in", " ", "the", " ", "column", " ", "i"}], ",", " ", 
         RowBox[{
          RowBox[{"starting", " ", "from", " ", "row", " ", "i"}], "+", 
          "1"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ip", "=", 
         RowBox[{"i", "+", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ";;"}], ",", " ", "i"}], "]"}], 
               "]"}], "]"}], ",", " ", 
             RowBox[{"Max", "[", 
              RowBox[{"Abs", "[", 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "+", "1"}], ";;"}], ",", "i"}], "]"}], "]"}], 
               "]"}], "]"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
           "if", " ", "the", " ", "maximum", " ", "entry", " ", "is", " ", 
            "not", " ", "at", " ", "i"}], "+", "1"}], ",", " ", 
          RowBox[{
          "permute", " ", "the", " ", "matrix", " ", "so", " ", "that", " ", 
           "it", " ", "is"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "+", "1"}], " ", "\[NotEqual]", " ", "ip"}], ",", " ",
           "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Interchange", " ", "rows", " ", "and", " ", "columns", " ", "in", 
            " ", "A"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", " ", "ip"}], "}"}], ",", 
               ";;"}], "]"}], "]"}], "=", 
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"ip", ",", 
                 RowBox[{"i", "+", "1"}]}], "}"}], ",", ";;"}], "]"}], 
             "]"}]}], ";", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", " ", "ip"}], "}"}]}], "]"}], 
             "]"}], "=", 
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", 
               RowBox[{"{", 
                RowBox[{"ip", ",", 
                 RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"interchange", " ", "contributes", " ", "det", 
              RowBox[{"(", "P", ")"}]}], "=", 
             RowBox[{"-", "1"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"pfaff", "=", 
            RowBox[{"-", "pfaff"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Multiply", " ", "with", " ", "every", " ", "other", " ", "entry", 
          " ", "on", " ", "the", " ", "diagonal"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", " ", "=", " ", 
         RowBox[{"pfaff", "*", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Build", " ", "the", " ", "Gauss", " ", "vector"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "/", 
          
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Update", " ", "the", " ", "remainder", " ", "of", " ", "the", " ", 
           "matrix", " ", "using", " ", "an", " ", "outer", " ", "product", 
           " ", "skew"}], "-", 
          RowBox[{"symmetric", " ", 
           RowBox[{"update", ".", " ", "Note"}], " ", "that", 
           "\[IndentingNewLine]", "column", " ", "and", " ", "row", " ", 
           "i"}], "+", 
          RowBox[{
          "1", " ", "are", " ", "not", " ", "affected", " ", "by", " ", "the",
            " ", "update"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "2"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
           RowBox[{"(", 
            RowBox[{"#", "-", 
             RowBox[{"Transpose", "[", "#", "]"}]}], ")"}]}], "&"}], "@", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "2"}], ";;"}], ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "The", " ", "above", " ", "is", " ", "much", " ", "faster", " ", 
         "than", " ", "this", " ", "construct", " ", "for", " ", 
         RowBox[{"me", ":", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], 
              "}"}], "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "+", "2"}], ";;"}], ",", 
                RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}]}], "-", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", "+", "2"}], ";;"}], ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "}"}], "]"}], ".", 
            RowBox[{"{", " ", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], 
             "}"}]}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.510400060790393*^9, 3.510400218660492*^9}, {
   3.5106559466192513`*^9, 3.51065595601952*^9}, {3.510656039547599*^9, 
   3.5106560547532578`*^9}, {3.510656147536839*^9, 3.510656245853353*^9}, {
   3.510656297886675*^9, 3.510656333082761*^9}, {3.5106563830938463`*^9, 
   3.510656403625044*^9}, {3.5106564658172894`*^9, 3.510656465951447*^9}, {
   3.5106565166781197`*^9, 3.5106565533571587`*^9}, {3.510656697840888*^9, 
   3.510656867151349*^9}, {3.5106569288933687`*^9, 3.510656948437142*^9}, {
   3.510656984294148*^9, 3.510657014892558*^9}, 3.510657047451272*^9, {
   3.510657111601233*^9, 3.5106571604331493`*^9}, {3.510657200454378*^9, 
   3.5106572017731533`*^9}, {3.510657251574646*^9, 3.510657311444358*^9}, {
   3.51065735841982*^9, 3.5106574683459063`*^9}, {3.5106574993524923`*^9, 
   3.51065753924682*^9}, {3.510657576264906*^9, 3.5106576587829227`*^9}, {
   3.510657846985957*^9, 3.51065795379186*^9}, {3.5106580364518538`*^9, 
   3.510658078439309*^9}, 3.5106581259147453`*^9, {3.510658258472146*^9, 
   3.5106582643259687`*^9}, {3.510658300694365*^9, 3.5106583609914913`*^9}, {
   3.51065839177708*^9, 3.5106584140037518`*^9}, {3.5106585209553423`*^9, 
   3.5106585788494673`*^9}, {3.510658680028504*^9, 3.510658810158271*^9}, {
   3.510659119982893*^9, 3.510659128684276*^9}, {3.5106591922288237`*^9, 
   3.510659296299831*^9}, {3.51065936514859*^9, 3.5106593737609587`*^9}, {
   3.510659424615694*^9, 3.5106594343749437`*^9}, {3.510659480661475*^9, 
   3.510659487686092*^9}, {3.510659554564158*^9, 3.510659557033017*^9}, {
   3.510659598236916*^9, 3.510659674448382*^9}, {3.510659960415429*^9, 
   3.510659969813394*^9}, {3.510660009736682*^9, 3.510660031287004*^9}, {
   3.510660232784042*^9, 3.510660234255837*^9}, {3.510660821293911*^9, 
   3.510660835695757*^9}, {3.5109086897610693`*^9, 3.510908713940761*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Functions for the Householder tridiagonalization and \
the corresponding Pfaffian routine", "Subsection"]], "Subsubsection",
 CellChangeTimes->{{3.5103999643124743`*^9, 3.510399982327017*^9}}],

Cell["\<\
The following contains functions to calculate the Pfaffian for real and \
complex skew-symmetric matrices. Note that the functions don't check (yet) if \
the inpiut matrix is really skew-symmetric\
\>", "Text",
 CellChangeTimes->{{3.496402698275632*^9, 3.496402755064184*^9}, {
  3.496569172256398*^9, 3.49656917685728*^9}}],

Cell["\<\
Function to compute a so-called Householder vector v for x, i.e. a vector \
such that (1-2/(v^H v) v v^H) * x is a multiple of the unit vector e_1. \
\>", "Text",
 CellChangeTimes->{{3.496401140546488*^9, 3.4964011633653393`*^9}, {
  3.4964011972379007`*^9, 3.4964012695776663`*^9}, {3.496569158783818*^9, 
  3.496569163130208*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorReal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", "normx"}], ",", "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", 
           RowBox[{"-", "normx"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496400709370356*^9, 3.4964007098248787`*^9}, {
  3.496400778400345*^9, 3.496400781254567*^9}, {3.496569029799029*^9, 
  3.496569121405712*^9}, {3.496569349297848*^9, 3.496569444593333*^9}, {
  3.497451967446742*^9, 3.497452011299998*^9}, {3.497452588145637*^9, 
  3.497452784074082*^9}, {3.497453419736783*^9, 3.497453421453732*^9}, {
  3.497453728471668*^9, 3.497453738760071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorComplex", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tempfac", "=", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", 
            RowBox[{"Arg", "[", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], " ", 
          RowBox[{"Norm", "[", "x", "]"}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964007160250187`*^9, 3.4964007170091667`*^9}, {
  3.496569144882661*^9, 3.496569153637426*^9}, {3.497453995254021*^9, 
  3.497454048195884*^9}, {3.497454113677916*^9, 3.497454162122121*^9}}],

Cell[TextData[{
 "Now the functions that do the full tridagonalization that is at the heart \
of the Pfaffian calculation. For an input matrix A, they return {T,Q} such \
that A=Q T Q^T . In the real case, this should be the same as what is \
returned from the HessenbergDecomposition, for the complex case there is no \
",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " equivalent. Note that these functions are not needed for the Pfaffian \
calculation, they are here merely for testing."
}], "Text",
 CellChangeTimes->{{3.496401608744425*^9, 3.496401656885274*^9}, {
  3.496401781665886*^9, 3.496401900389202*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalize", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"SkewTridiagonalizeReal", "[", "Mat", "]"}], ",", 
    RowBox[{"SkewTridiagonalizeComplex", "[", "Mat", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496401743774531*^9, 3.496401767964664*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"{", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4964016630813437`*^9, 3.496401729017269*^9}, {
  3.496559781248312*^9, 3.496559865468929*^9}, {3.496569205395848*^9, 
  3.496569235580459*^9}, {3.510912284624248*^9, 3.510912366045492*^9}, {
  3.510912396189464*^9, 3.510912398655196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"{", "v", "}"}], "]"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.496401687026009*^9, 3.496401693798439*^9}, {
  3.49655986994377*^9, 3.496559885068129*^9}, {3.496559923873772*^9, 
  3.496559930871021*^9}, {3.496569240896009*^9, 3.49656927073296*^9}, {
  3.5109123721000957`*^9, 3.5109124078132963`*^9}}],

Cell["\<\
Functions to compute the Pfaffian of a real or complex skew-symmetric matrix. \
\>", "Text",
 CellChangeTimes->{{3.496401275177535*^9, 3.496401301848835*^9}, {
   3.496401556728483*^9, 3.4964015897909803`*^9}, 3.510909039657544*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", " ", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496397598345248*^9, 3.4963977821170673`*^9}, {
   3.496398869744418*^9, 3.496398885545136*^9}, {3.49639979491466*^9, 
   3.496399856362443*^9}, {3.496399913015401*^9, 3.4964000019001923`*^9}, {
   3.496400355728586*^9, 3.496400423733942*^9}, {3.496400660635447*^9, 
   3.496400674654104*^9}, {3.496400848779168*^9, 3.496400851176331*^9}, {
   3.496568792303271*^9, 3.496568906069327*^9}, {3.497454379959826*^9, 
   3.497454380966562*^9}, 3.510908832180262*^9, {3.510911322620429*^9, 
   3.5109113455342693`*^9}, {3.510912430056835*^9, 3.510912507814122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964006842234793`*^9, 3.496400723524543*^9}, {
   3.4964008314807663`*^9, 3.496400842320539*^9}, {3.496568915827603*^9, 
   3.496568967343733*^9}, {3.496568999813544*^9, 3.496569002084347*^9}, {
   3.497454417065777*^9, 3.497454417942703*^9}, 3.510908837833939*^9, {
   3.510911350233734*^9, 3.510911357021933*^9}, {3.5109125142292356`*^9, 
   3.5109125476379004`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianH", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"PfaffianHReal", "[", "Mat", "]"}], ",", 
    RowBox[{"PfaffianHComplex", "[", "Mat", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.510911305850852*^9, 3.510911311513088*^9}}],

Cell["\<\
Finally another function for testing: Compute the Pfaffian (in the real case) \
from the HessenbergDecomposition\
\>", "Text",
 CellChangeTimes->{{3.496401908006192*^9, 3.496401939974622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PfaffianHessenberg", "::", "Mat"}], "=", 
   "\"\<Pfaffian computation with Hessenberg decomposition only works for \
real matrices\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.510912118075087*^9, 3.510912159670377*^9}, 
   3.510912200301532*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHessenberg", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"H", ",", "Q"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Q", ",", "H"}], "}"}], "=", 
        RowBox[{"HessenbergDecomposition", "[", "Mat", "]"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"Det", "[", "Q", "]"}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{
              RowBox[{"Dimensions", "[", "H", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", "2"}], "}"}]}], 
          "]"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Message", "[", 
     RowBox[{"PfaffianHessenberg", "::", "Mat"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4964019537394114`*^9, 3.496402150666491*^9}, {
  3.496402222217073*^9, 3.496402223855884*^9}, {3.496402258663156*^9, 
  3.496402273525926*^9}, {3.496402315847424*^9, 3.496402450240397*^9}, {
  3.496569276999104*^9, 3.496569296453106*^9}, {3.510912162811574*^9, 
  3.51091217869058*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Pfaffian routine combining all of the approaches above\
\>", "Subsection",
 CellChangeTimes->{{3.5109089802908697`*^9, 3.510909000016654*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Options", "[", "Pfaffian", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{"Method", "\[Rule]", "\"\<ParlettReid\>\""}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5109106816215076`*^9, 3.5109107076486683`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Method", "\[Rule]", "\<\"ParlettReid\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.510910708241405*^9, 3.510911127448059*^9, 
  3.510912026580942*^9, 3.5109122079803143`*^9, 3.5109125721274548`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Pfaffian", "::", "Method"}], "=", 
   "\"\<Unrecognized option `1` (must be either \\\"ParlettReid\\\", \
\\\"Householder\\\" or \\\"Hessenberg\\\")\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.510911718968917*^9, 3.5109117497301617`*^9}, {
   3.510911792201008*^9, 3.5109118586068573`*^9}, {3.510911914024129*^9, 
   3.510911933549436*^9}, 3.510912203773892*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pfaffian", "[", 
   RowBox[{"Mat_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Switch", "[", 
   RowBox[{
    RowBox[{"OptionValue", "[", "Method", "]"}], ",", "\[IndentingNewLine]", 
    "\"\<ParlettReid\>\"", ",", " ", 
    RowBox[{"PfaffianLTL", "[", "Mat", "]"}], ",", " ", "\"\<Householder\>\"",
     ",", " ", 
    RowBox[{"PfaffianH", "[", "Mat", "]"}], ",", " ", "\"\<Hessenberg\>\"", 
    ",", " ", 
    RowBox[{"PfaffianHessenberg", "[", "Mat", "]"}], ",", " ", "_", ",", 
    RowBox[{"Message", "[", 
     RowBox[{
      RowBox[{"Pfaffian", "::", "Method"}], ",", 
      RowBox[{"OptionValue", "@", "Method"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.510909399207958*^9, 3.5109094118625383`*^9}, {
   3.5109095201335487`*^9, 3.510909531035597*^9}, {3.510909680824436*^9, 
   3.510909692303361*^9}, {3.510909923475183*^9, 3.5109099521759377`*^9}, {
   3.510910256713517*^9, 3.510910257374773*^9}, {3.510910301423045*^9, 
   3.51091034462748*^9}, {3.510910421818821*^9, 3.510910476263674*^9}, {
   3.510910743575554*^9, 3.510910790142914*^9}, {3.5109110872958813`*^9, 
   3.5109111568680067`*^9}, 3.510911253587702*^9, {3.5109115171196833`*^9, 
   3.510911520472728*^9}, {3.5109116047127438`*^9, 3.5109116781904793`*^9}, {
   3.510911732038041*^9, 3.5109117566268463`*^9}, {3.5109117878371763`*^9, 
   3.510911813690467*^9}, {3.510911968140921*^9, 3.5109120186535587`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.510400009631118*^9, 3.510400010870234*^9}, 
   3.510908949013177*^9}],

Cell["Now some tests", "Text",
 CellChangeTimes->{{3.496402462002027*^9, 3.496402468217675*^9}}],

Cell["First for real matrices", "Text",
 CellChangeTimes->{{3.496402495409173*^9, 3.4964024992088337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"RandomReal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"A", "=", 
   RowBox[{"A", "-", 
    RowBox[{"A", "\[Transpose]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4964021708742857`*^9, 3.4964021937968082`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pfaffian", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.496402195134927*^9, 3.496402200468306*^9}, {
  3.496402236539105*^9, 3.496402248866268*^9}, {3.496402438502252*^9, 
  3.4964024386358223`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.3119193994118366`"}]], "Output",
 CellChangeTimes->{{3.49640223752738*^9, 3.496402249201611*^9}, 
   3.496402439235537*^9, 3.496402476602935*^9, 3.496559827260283*^9, 
   3.496559890898807*^9, 3.49656012293062*^9, {3.496568991857349*^9, 
   3.496569009067511*^9}, 3.496569308187885*^9, 3.496569453346838*^9, 
   3.5106588945761337`*^9, 3.510660603179637*^9, 3.51090740719563*^9, 
   3.5109077469386787`*^9, 3.510908915171756*^9, 3.51091202674572*^9, 
   3.510912208080406*^9, 3.510912572244238*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"Det", "[", "A", "]"}], "-", 
   RowBox[{
    RowBox[{"Pfaffian", "[", "A", "]"}], "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4964022401897907`*^9, 3.496402241394373*^9}, {
  3.4964024795151043`*^9, 3.496402484363205*^9}, {3.4964025655040197`*^9, 
  3.496402567888962*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.496402241770835*^9, 3.4964024847026443`*^9, 3.496402568262871*^9, 
   3.496559828545414*^9, 3.496559891044824*^9, 3.496560128514604*^9, {
   3.496568992497627*^9, 3.49656900982748*^9}, 3.496569308320453*^9, 
   3.496569453534368*^9, 3.510658894647068*^9, 3.510660603244133*^9, 
   3.510907407247508*^9, 3.51090774697928*^9, 3.5109089152127*^9, 
   3.510912026807073*^9, 3.5109122081170883`*^9, 3.5109125722882137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pfaffian", "[", 
  RowBox[{"A", ",", " ", 
   RowBox[{"Method", "\[Rule]", "\"\<Householder\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496402276813151*^9, 3.49640228265056*^9}, {
  3.5109120352036057`*^9, 3.5109120428338118`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.3119193994118367`"}]], "Output",
 CellChangeTimes->{
  3.496402453244698*^9, 3.496402486925001*^9, 3.496559829828281*^9, 
   3.496559891190662*^9, 3.496560129717661*^9, {3.496568992810737*^9, 
   3.496569009980052*^9}, 3.496569308469239*^9, 3.496569454234805*^9, 
   3.5106588946960783`*^9, 3.51066060328435*^9, 3.5109074072930307`*^9, 
   3.510907747033903*^9, 3.5109089152621927`*^9, {3.5109120268534107`*^9, 
   3.5109120432302103`*^9}, 3.5109122081726017`*^9, 3.51091257233458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pfaffian", "[", 
  RowBox[{"A", ",", 
   RowBox[{"Method", "\[Rule]", "\"\<Hessenberg\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.510912045017951*^9, 3.510912057353245*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.31191939941183616`"}]], "Output",
 CellChangeTimes->{3.510912058040018*^9, 3.510912208234621*^9, 
  3.510912572389715*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"T", ",", "L", ",", "P"}], "}"}], "=", 
   RowBox[{"SkewLTL", "[", "A", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.510912067080215*^9, 3.510912080009001*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P", ".", "A", ".", 
     RowBox[{"P", "\[Transpose]"}]}], "-", 
    RowBox[{"L", ".", "T", ".", 
     RowBox[{"L", "\[Transpose]"}]}]}], "//", "MatrixForm"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.510912081924354*^9, 3.510912100503841*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5109121009309053`*^9, 3.5109122082969513`*^9, 
  3.5109125724779873`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"T", ",", "Q"}], "}"}], "=", 
   RowBox[{"SkewTridiagonalize", "[", "A", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.496402623474441*^9, 3.49640263937368*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "-", 
    RowBox[{"Q", ".", "T", ".", 
     RowBox[{"Q", "\[Transpose]"}]}]}], " ", "//", "MatrixForm"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.496402640877412*^9, 3.496402653900669*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.496402654565283*^9, {3.496559831204798*^9, 3.496559856178838*^9}, 
   3.496559892062962*^9, 3.496560131374635*^9, {3.49656899516212*^9, 
   3.496569010637558*^9}, 3.496569309053404*^9, 3.496569454466813*^9, 
   3.510658894772024*^9, 3.510660603413485*^9, 3.510907407371393*^9, 
   3.5109077471232862`*^9, 3.510908915356532*^9, 3.510912026945552*^9, 
   3.510912060497575*^9, 3.510912208362792*^9, 3.5109125725452127`*^9}]
}, Open  ]],

Cell["Then for complex matrices", "Text",
 CellChangeTimes->{{3.4964025060453672`*^9, 3.4964025096883287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"RandomComplex", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}], ";", " ", 
  RowBox[{"B", "=", 
   RowBox[{"B", "-", 
    RowBox[{"B", "\[Transpose]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.496402511882086*^9, 3.496402540906592*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pfaffian", "[", "B", "]"}]], "Input",
 CellChangeTimes->{{3.496402543654245*^9, 3.496402546376131*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.24702189333072128`"}], "+", 
  RowBox[{"0.8950422871321672`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.4964025467571707`*^9, 3.496559836505161*^9, 3.496559894597958*^9, 
   3.496560135360981*^9, {3.496568997752063*^9, 3.496569011971409*^9}, 
   3.496569311689759*^9, 3.496569455443804*^9, 3.510658894872397*^9, 
   3.510660603484528*^9, 3.510907407453095*^9, 3.510907747189302*^9, 
   3.5109089154557123`*^9, 3.5109120270295362`*^9, {3.5109121867533712`*^9, 
   3.510912208447968*^9}, 3.510912572625663*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"Det", "[", "B", "]"}], "-", 
   RowBox[{
    RowBox[{"Pfaffian", "[", "B", "]"}], "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496402548130274*^9, 3.4964025624481907`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4964025565744677`*^9, 3.496402562808742*^9}, 
   3.496559839482079*^9, 3.49655989687075*^9, 3.496560138180488*^9, {
   3.496568998553237*^9, 3.496569015306045*^9}, 3.496569311870267*^9, 
   3.496569455609546*^9, 3.510658894933967*^9, 3.5106606035431223`*^9, 
   3.5109074074969*^9, 3.510907747234591*^9, 3.5109089155177*^9, 
   3.510912027088769*^9, {3.510912187605886*^9, 3.510912208484158*^9}, 
   3.5109125726905823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pfaffian", "[", 
  RowBox[{"B", ",", " ", 
   RowBox[{"Method", "\[Rule]", "\"\<Householder\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.510912217150168*^9, 3.510912232011928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.24702189333072128`"}], "+", 
  RowBox[{"0.8950422871321673`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.510912232432067*^9, 3.510912572735641*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PfaffianHessenberg", "[", "B", "]"}]], "Input",
 CellChangeTimes->{{3.496402576552678*^9, 3.496402583783437*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"PfaffianHessenberg", "::", "Mat"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Pfaffian computation with Hessenberg decomposition only \
works for real matrices\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.510912188689447*^9, 3.510912208517881*^9}, 
   3.51091257279212*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"T", ",", "L", ",", "P"}], "}"}], "=", 
   RowBox[{"SkewLTL", "[", "B", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.510912236920002*^9, 3.5109122504029922`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P", ".", "B", ".", 
     RowBox[{"P", "\[Transpose]"}]}], "-", 
    RowBox[{"L", ".", "T", ".", 
     RowBox[{"L", "\[Transpose]"}]}]}], "//", "MatrixForm"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.5109122546751747`*^9, 3.510912269410342*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.510912270030775*^9, 3.510912572896493*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"T", ",", "Q"}], "}"}], "=", 
   RowBox[{"SkewTridiagonalize", "[", "B", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.496402623474441*^9, 3.49640263937368*^9}, {
  3.496402670308858*^9, 3.496402670660207*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "-", 
    RowBox[{"Q", ".", "T", ".", 
     RowBox[{"Q", "\[Transpose]"}]}]}], " ", "//", "MatrixForm"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.496402640877412*^9, 3.49640267313221*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.496402673566037*^9, 3.496559848587416*^9, 3.496560140422636*^9, {
   3.496569001428311*^9, 3.496569018616276*^9}, 3.496569316435519*^9, 
   3.496569459508099*^9, 3.510658895072441*^9, 3.510660603664215*^9, 
   3.5109074076537867`*^9, 3.5109077473558817`*^9, 3.510908915673254*^9, 
   3.510912027313121*^9, 3.510912208578432*^9, 3.510912572962874*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1394, 841},
WindowMargins->{{Automatic, 94}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 358, 6, 26, "Text"],
Cell[CellGroupData[{
Cell[928, 30, 247, 5, 35, "Subsection"],
Cell[1178, 37, 576, 10, 41, "Text"],
Cell[1757, 49, 11287, 274, 463, "Input"],
Cell[13047, 325, 215, 4, 26, "Text"],
Cell[13265, 331, 10668, 258, 433, "Input"],
Cell[CellGroupData[{
Cell[23958, 593, 216, 2, 26, "Subsubsection"],
Cell[24177, 597, 334, 6, 26, "Text"],
Cell[24514, 605, 342, 6, 26, "Text"],
Cell[24859, 613, 2085, 49, 163, "Input"],
Cell[26947, 664, 1865, 46, 152, "Input"],
Cell[28815, 712, 622, 12, 41, "Text"],
Cell[29440, 726, 597, 16, 27, "Input"],
Cell[30040, 744, 4968, 134, 238, "Input"],
Cell[35011, 880, 5067, 136, 238, "Input"],
Cell[40081, 1018, 242, 4, 26, "Text"],
Cell[40326, 1024, 4079, 101, 223, "Input"],
Cell[44408, 1127, 3943, 100, 223, "Input"],
Cell[48354, 1229, 566, 15, 27, "Input"],
Cell[48923, 1246, 202, 4, 26, "Text"],
Cell[49128, 1252, 295, 7, 27, "Input"],
Cell[49426, 1261, 1636, 43, 43, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51111, 1310, 152, 3, 35, "Subsection"],
Cell[CellGroupData[{
Cell[51288, 1317, 236, 5, 27, "Input"],
Cell[51527, 1324, 239, 4, 27, "Output"]
}, Open  ]],
Cell[51781, 1331, 412, 8, 27, "Input"],
Cell[52196, 1341, 1461, 27, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53694, 1373, 119, 2, 34, "Subsection"],
Cell[53816, 1377, 96, 1, 26, "Text"],
Cell[53915, 1380, 107, 1, 26, "Text"],
Cell[54025, 1383, 394, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[54444, 1399, 227, 4, 27, "Input"],
Cell[54674, 1405, 529, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55240, 1418, 342, 8, 27, "Input"],
Cell[55585, 1428, 471, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56093, 1440, 260, 5, 27, "Input"],
Cell[56356, 1447, 516, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56909, 1460, 202, 4, 27, "Input"],
Cell[57114, 1466, 153, 3, 27, "Output"]
}, Open  ]],
Cell[57282, 1472, 227, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[57534, 1482, 313, 9, 27, "Input"],
Cell[57850, 1493, 1022, 25, 153, "Output"]
}, Open  ]],
Cell[58887, 1521, 227, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[59139, 1531, 251, 7, 27, "Input"],
Cell[59393, 1540, 1373, 30, 153, "Output"]
}, Open  ]],
Cell[60781, 1573, 111, 1, 26, "Text"],
Cell[60895, 1576, 426, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[61346, 1593, 127, 2, 27, "Input"],
Cell[61476, 1597, 569, 10, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62082, 1612, 240, 6, 27, "Input"],
Cell[62325, 1620, 475, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62837, 1632, 208, 4, 27, "Input"],
Cell[63048, 1638, 204, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63289, 1647, 137, 2, 27, "Input"],
Cell[63429, 1651, 330, 8, 23, "Message"]
}, Open  ]],
Cell[63774, 1662, 229, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[64028, 1672, 315, 9, 27, "Input"],
Cell[64346, 1683, 991, 24, 153, "Output"]
}, Open  ]],
Cell[65352, 1710, 276, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[65653, 1721, 250, 7, 27, "Input"],
Cell[65906, 1730, 1302, 29, 153, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/pfapack/matlab/README.txt <==
--------
Overview
--------

This directory contains a Matlab implementation of the skew-symmetric
LTL^T decomposition, the Householder tridiagonalization and the
computation of the Pfaffian based on these algorithms. In contrast to
the Fortran version, this implementation always acts on the full
matrix, rather than only the upper or lower triangle. The Matlab
implementation is not optimized for performance, but rather serves as
a demonstration of the algorithms.

With some effort, the fully optimized Fortran implementation can also
be accessed from Matlab. If this is not possible, or speed is not
absolutely critical, the stand-alone Matlab implementation is a viable
alternative. Compiling the matlab functions may increase the performance.

For real matrices, the Pfaffian can also be computed using the
Hessenberg decomposition. Since the Hessenberg decomposition is
implemented efficiently in Matlab (in contrast to the direct Matlab
implementation here), this approach is usually fastest for real
matrices (compilation may change this assessment). For complex
matrices there is no alternative and the algorithms here are the only
option.

The routines are documented in place.

-----
Files
-----

skew_LTL.m:
 Computes the LTL^T decomposition of a skew-symmetric matrix using the
 Parlett-Reid algorithm.

skew_tridiagonalize.m:
 Computes the tridiagonal form of a skew-symmetric matrix under 
 unitary congruence (Householder tridiagonalization).

pfaffian_LTL.m:
 Compute the Pfaffian of a skew-symmetric matrix. Based on the Parlett-Reid
 algorithm.

pfaffian_householder.m:
 Compute the Pfaffian of a skew-symmetric matrix. Based on the Householder
 tridiagonalization.

pfaffian_hessenberg.m:
 Compute the Pfaffian of a real skew-symmetric matrix. Based on the
 real Hessenberg decomposition.

test_pfaffian_real.m, test_pfaffian_complex.m:
 Application of the algorithms to example random matrix.


==> anc/pfapack/matlab/pfaffian_LTL.m <==
function [ pf ] = pfaffian_LTL( A )
%pfaffian_LTL: Compute the Pfaffian of a skew-symmetric matrix
%
% pf = pfaffian_LTL(A) computes the Pfaffian of the skew-symmetric matrix A
% using the Parlett-Reid algorithm

    assert(ndims(A)==2, 'argument must be a matrix')
    assert(size(A,1)==size(A,2), 'argument is not skew-symmetric')
    %make sure input is skew-symmetric
    assert(norm(A+A.')<1e-14*size(A,1), 'argument does not seem skew-symmetric')

    N = size(A,1);
    
    if( mod(N,2)==1 )
        pf = 0.0;
        return
    end
    
    pf = 1.0;
    for k = 1:2:N-2
        %First, find the largest entry in A(k+1:N,k) and
        %permute it to A(k+1,k)
        [c, kp] = max(A(k+1:N, k));
        kp = kp + k;

        %Check if we need to pivot
        if( kp ~= k+1 )
            %interchange rows k+1 and kp
            temp = A(k+1,k:N);
            A(k+1,k:N) = A(kp,k:N);
            A(kp,k:N) = temp;

            %Then interchange columns k+1 and kp
            temp = A(k:N,k+1);
            A(k:N,k+1) = A(k:N,kp);
            A(k:N,kp) = temp;
            
            %Every interchange gives a "-" for the determinant of the
            %permutation
            pf = -pf;
        end
        
        pf = pf * A(k,k+1);
        
        %Now form the Gauss vector
        if( A(k+1,k) ~= 0.0 )
            tau = A(k+2:N,k)/A(k+1,k);

            %Update the matrix block A(k+2:,k+2)
            A(k+2:N,k+2:N) = A(k+2:N,k+2:N) + tau*A(k+2:N,k+1).' - A(k+2:N,k+1)*tau.';
        end
    end

    pf = pf * A(N-1,N);
end



==> anc/pfapack/matlab/pfaffian_hessenberg.m <==
function [pf] = pfaffian_hesseneberg(A)
%pfaffian_hessenberg: Compute the Pfaffian of a real skew-symmetric matrix
%
% pf = pfaffian_hessenberg(A) computes the Pfaffian of the skew-symmetric matrix A
% using the Hessenberg decomposition

    assert(ndims(A)==2, 'argument must be a matrix')
    assert(size(A,1)==size(A,2), 'argument is not skew-symmetric')
    assert(isreal(A), 'argument must be a real matrix')
    %make sure input is skew-symmetric
    assert(norm(A+A.')<1e-14*size(A,1), 'argument does not seem skew-symmetric')
    
    N=size(A,1);
    
    if( mod(N,2) == 1 )
        pf = 0.0;
        return;
    end
    
    [Q,H] = hess(A);
    
    pf = 1.0;
    for i=1:2:N-1
        pf = pf * H(i,i+1);
    end
    pf = pf * det(Q);
    
end


==> anc/pfapack/matlab/pfaffian_householder.m <==
function [pf] = pfaffian_householder(A)
%pfaffian_householder: Compute the Pfaffian of a skew-symmetric matrix
%
% pf = pfaffian_householder(A) computes the Pfaffian of the skew-symmetric matrix A
% using the Householder algorithm

    assert(ndims(A)==2, 'argument must be a matrix')
    assert(size(A,1)==size(A,2), 'argument is not skew-symmetric')
    %make sure input is skew-symmetric
    assert(norm(A+A.')<1e-14*size(A,1), 'argument does not seem skew-symmetric')
    
    N=size(A,1);
    
    if( mod(N,2) == 1 )
        pf = 0.0;
        return;
    end
    
    pf = 1.0;
    for i = 1:2:N-2
        %Find a Householder vector to eliminate the i-th column
        [v, tau, alpha] = gallery('house', A(i+1:N,i));

        %Note that alpha is the (i+1,i) entry, i.e. one must
        %multiply the Pfaffian with -alpha. Then, one must also
        %take into account the determinant of the Householder
        %reflection which is -1 if tau not equal to 0, and +1
        %if tau is equal to 0 (then the transformation is the identity)
        if( tau ~= 0.0 )
            pf = pf * alpha;
        else
            pf = pf * -alpha;
        end
        
        if( tau ~= 0.0 )
            %Update the matrix block T(i+1:N,i+1:N)
            w = tau*A(i+1:N, i+1:N)*conj(v);
            A(i+1:N,i+1:N) = A(i+1:N,i+1:N) + v*w.'-w*v.';
        end
    end
    
    pf = pf * A(N-1,N);
end


==> anc/pfapack/matlab/skew_LTL.m <==
function [ T, L, P ] = skew_LTL( A )
%skew_LTL: Compute the L*T*transpose(L) decomposition of a skew-symmetric
%matrix
%
% [T, L, P] = skew_LTL(A) computes a skew-symmetric tridiagonal matrix T, a
% lower unit triangular matrix L and a permutation vector P such that
% A(P,P) = L*T*transpose(L). If the permutation matrix itself is desired,
% it can be computed as Pmat=eye(size(A,1)); Pmat=Pmat(P,:)

    assert(ndims(A)==2, 'argument must be a matrix')
    assert(size(A,1)==size(A,2), 'argument is not skew-symmetric')
    %make sure input is skew-symmetric
    assert(norm(A+A.')<1e-14*size(A,1), 'argument does not seem skew-symmetric')
    
    N = size(A,1);
    
    L = eye(N);
    Pv = 1:N;
    
    for k = 1:N-2
        %First, find the largest entry in A(k+1:N,k) and
        %permute it to A(k+1,k)
        [c, kp] = max(A(k+1:N, k));
        kp = kp + k;

        %Check if we need to pivot
        if( kp ~= k+1 )
            %interchange rows k+1 and kp
            temp = A(k+1,k:N);
            A(k+1,k:N) = A(kp,k:N);
            A(kp,k:N) = temp;

            %Then interchange columns k+1 and kp
            temp = A(k:N,k+1);
            A(k:N,k+1) = A(k:N,kp);
            A(k:N,kp) = temp;

            %permute L accordingly
            temp = L(k+1,1:k);
            L(k+1,1:k) = L(kp,1:k);
            L(kp,1:k) = temp;
            
            %accumulate the permutation vector
            temp = Pv(k+1);
            Pv(k+1) = Pv(kp);
            Pv(kp) = temp;
        end
        
        %Now form the Gauss vector
        if( A(k+1,k) ~= 0.0 )
            tau = A(k+2:N,k)/A(k+1,k);
     

            %clear eliminated row and column
            A(k+2:N,k) = 0.0;
            A(k,k+2:N) = 0.0;

            %Update the matrix block A(k+2:,k+2)
            A(k+2:N,k+2:N) = A(k+2:N,k+2:N) + tau*A(k+2:N,k+1).' - A(k+2:N,k+1)*tau.';

            L(k+2:N,k+1) = tau;
        end
    end

    T=A;
    P=Pv;
end



==> anc/pfapack/matlab/skew_tridiagonalize.m <==
function [T, Q] = skew_tridiagonalize(A)
%skew_tridiagonalize: Compute the tridiagonal form of A under unitary
%congurence (orthogonal similarity, if A is real)
%
% [T,Q] = skew_tridiagonalize(A) computes a skew-symmetric tridiagonal
% matrix T and a unitary Q such that A = Q*T*transpose(Q)

    assert(ndims(A)==2, 'argument must be a matrix')
    assert(size(A,1)==size(A,2), 'argument is not skew-symmetric')
    %make sure input is skew-symmetric
    assert(norm(A+A.')<1e-14*size(A,1), 'argument does not seem skew-symmetric')
    
    N=size(A,1);
    
    T=A;
    Q=eye(N);
    
    for i = 1:N-2
        %Find a Householder vector to eliminate the i-th column
        [v, tau, alpha] = gallery('house', T(i+1:N,i));
        
        T(i+1, i) = alpha;
        T(i, i+1) = -alpha;
        T(i+2:N, i) = 0;
        T(i, i+2:N) = 0;

        %Note: tau = 0 means the transformation is the identity
        if( tau ~= 0.0 )
            %Update the matrix block T(i+1:N,i+1:N)
            w = tau*T(i+1:N, i+1:N)*conj(v);
            T(i+1:N,i+1:N) = T(i+1:N,i+1:N) + v*w.'-w*v.';

            %Accumulate the individual Householder reflections
            %Accumulate them in the form P_1*P_2*..., which is
            %(..*P_2*P_1)^dagger
            y = tau*Q(:, i+1:N)* v;
            %Note: here really v', not v.' [v'=conj(v.')]
            Q(:, i+1:N)= Q(:, i+1:N) - y*v';
        end
    end
end



==> anc/pfapack/matlab/test_pfaffian.m <==
%First some tests on real matrices

A=rand(8,8);
A=A-A.';

%All of the following should give the same result
disp 'Compute the Pfaffian of a test matrix using different methods'
disp 'Pfaffian from LTL decomposition:' 
pfaffian_LTL(A)
disp 'Pfaffian from Householder tridiagonalization:'
pfaffian_householder(A)
disp 'Pfaffian from Hessenberg decomposition:'
pfaffian_hessenberg(A)
disp 'All of the results above should be the same'
disp '-------------------------------------------'

%compare to determinant
disp 'Compare square of Pfaffian to determinant'
disp 'Pfaffian squared: ', pfaffian_LTL(A)^2
disp 'Determinant: ', det(A)
disp 'Should again be identical'
disp '-------------------------'

%Test decompositions
disp 'Compute the various decompositions'
disp 'Error of A(P,P)-L*T*transpose(L):'
[T,L,P]=skew_LTL(A);
norm(A(P,P)-L*T*L.')
disp 'The error should be small (<1e-14)'
disp 'Error of A-Q*T*transpose(Q):'
[T,Q]=skew_tridiagonalize(A);
norm(A-Q*T*Q.')
disp 'The error should be small (<1e-14)'
disp '----------------------------------'

==> anc/pfapack/matlab/test_pfaffian_complex.m <==
%some tests on real matrices

A=rand(8,8)+1i*rand(8,8);
A=A-A.';

%All of the following should give the same result
disp 'Compute the Pfaffian of a test matrix using different methods'
disp 'Pfaffian from LTL decomposition:' 
pfaffian_LTL(A)
disp 'Pfaffian from Householder tridiagonalization:'
pfaffian_householder(A)
disp 'All of the results above should be the same'
disp '-------------------------------------------'

%compare to determinant
disp 'Compare square of Pfaffian to determinant'
disp 'Pfaffian squared: ', pfaffian_LTL(A)^2
disp 'Determinant: ', det(A)
disp 'Should again be identical'
disp '-------------------------'

%Test decompositions
disp 'Compute the various decompositions'
disp 'Error of A(P,P)-L*T*transpose(L):'
[T,L,P]=skew_LTL(A);
norm(A(P,P)-L*T*L.')
disp 'The error should be small (<1e-14)'
disp 'Error of A-Q*T*transpose(Q):'
[T,Q]=skew_tridiagonalize(A);
norm(A-Q*T*Q.')
disp 'The error should be small (<1e-14)'
disp '----------------------------------'

==> anc/pfapack/matlab/test_pfaffian_real.m <==
%some tests on real matrices

A=rand(8,8);
A=A-A.';

%All of the following should give the same result
disp 'Compute the Pfaffian of a test matrix using different methods'
disp 'Pfaffian from LTL decomposition:' 
pfaffian_LTL(A)
disp 'Pfaffian from Householder tridiagonalization:'
pfaffian_householder(A)
disp 'Pfaffian from Hessenberg decomposition:'
pfaffian_hessenberg(A)
disp 'All of the results above should be the same'
disp '-------------------------------------------'

%compare to determinant
disp 'Compare square of Pfaffian to determinant'
disp 'Pfaffian squared: ', pfaffian_LTL(A)^2
disp 'Determinant: ', det(A)
disp 'Should again be identical'
disp '-------------------------'

%Test decompositions
disp 'Compute the various decompositions'
disp 'Error of A(P,P)-L*T*transpose(L):'
[T,L,P]=skew_LTL(A);
norm(A(P,P)-L*T*L.')
disp 'The error should be small (<1e-14)'
disp 'Error of A-Q*T*transpose(Q):'
[T,Q]=skew_tridiagonalize(A);
norm(A-Q*T*Q.')
disp 'The error should be small (<1e-14)'
disp '----------------------------------'

==> anc/pfapack/python/README.txt <==
--------
Overview
--------

This directory contains a Python implementation of the skew-symmetric
LTL^T decomposition, the Householder tridiagonalization and the
computation of the Pfaffian based on these algorithms. In contrast to
the Fortran version, this implementation always acts on the full
matrix, rather than only the upper or lower triangle. The Python
implementation is not optimized for performance, but rather serves as
a demonstration of the algorithms.

There are several ways of interfacing Fortran code with Python. If
this is not an option or speed is not critical, the native Python
implementation is a viable alternative.

For real matrices, the Pfaffian can also be computed using the
Hessenberg or real Schur decomposition which do not make use of the
skew-symmetry of the problem. However, the Python implementation of
the more efficient algorithms here is faster than those approaches.

The routines are documented in place.

-----
Files
-----

pfaffian.py:
 Implementation of the skew-symmetric LTL^T decomposition, the
 skew-symmetric Householder tridiagonalization, the corresponding
 Pfaffian routines (based on a partial tridiagonal form) as well
 as a Pfaffian routine based on the real Schur decomposition.

test_pfaffian.py:
 Tests for the decomposition and Pfaffian routines. Can be called
 using 'nosetests'.


==> anc/pfapack/python/pfaffian.py <==
"""A package for computing Pfaffians"""

from __future__ import division
import numpy as np
import scipy.linalg as la
import scipy.sparse as sp
import math, cmath

def householder_real(x):
    """(v, tau, alpha) = householder_real(x)

    Compute a Householder transformation such that
    (1-tau v v^T) x = alpha e_1
    where x and v a real vectors, tau is 0 or 2, and
    alpha a real number (e_1 is the first unit vector)
    """

    assert x.shape[0]>0

    sigma=np.dot(x[1:],x[1:])

    if sigma==0:
        return (np.zeros(x.shape[0]), 0, x[0])
    else:
        norm_x=math.sqrt(x[0]**2+sigma)

        v=x.copy();

        #depending on whether x[0] is positive or negatvie
        #choose the sign
        if x[0]<=0:
            v[0]-=norm_x
            alpha=+norm_x
        else:
            v[0]+=norm_x
            alpha=-norm_x

        v/=np.linalg.norm(v)

        return (v, 2, alpha)

def householder_complex(x):
    """(v, tau, alpha) = householder_real(x)

    Compute a Householder transformation such that
    (1-tau v v^T) x = alpha e_1
    where x and v a complex vectors, tau is 0 or 2, and
    alpha a complex number (e_1 is the first unit vector)
    """
    assert x.shape[0]>0

    sigma=np.dot(np.conj(x[1:]), x[1:])

    if sigma==0:
        return (np.zeros(x.shape[0]), 0, x[0])
    else:
        norm_x=cmath.sqrt(x[0].conjugate()*x[0]+sigma)

        v=x.copy();

        phase=cmath.exp(1j*math.atan2(x[0].imag, x[0].real))

        v[0]+=phase*norm_x

        v/=np.linalg.norm(v)

    return (v, 2, -phase*norm_x)

def skew_tridiagonalize(A, overwrite_a=False, calc_q=True):
    """ T, Q = skew_tridiagonalize(A, overwrite_a, calc_q=True)

    or

    T = skew_tridiagonalize(A, overwrite_a, calc_q=False)

    Bring a real or complex skew-symmetric matrix (A=-A^T) into
    tridiagonal form T (with zero diagonal) with a orthogonal
    (real case) or unitary (complex case) matrix U such that
    A = Q T Q^T
    (Note that Q^T and *not* Q^dagger also in the complex case)

    A is overwritten if overwrite_a=True (default: False), and
    Q only calculated if calc_q=True (default: True)
    """

    #Check if matrix is square
    assert A.shape[0] == A.shape[1] > 0
    #Check if it's skew-symmetric
    assert abs((A+A.T).max())<1e-14

    n = A.shape[0]
    A = np.asarray(A)  #the slice views work only properly for arrays

    #Check if we have a complex data type
    if np.issubdtype(A.dtype, np.complexfloating):
        householder = householder_complex
    elif not np.issubdtype(A.dtype, np.number):
        raise TypeError("pfaffian() can only work on numeric input")
    else:
        householder = householder_real

    if not overwrite_a:
        A = A.copy()

    if calc_q:
        Q = np.eye(A.shape[0], dtype=A.dtype)

    for i in xrange(A.shape[0]-2):
        #Find a Householder vector to eliminate the i-th column
        v, tau, alpha = householder(A[i+1:,i])
        A[i+1, i] = alpha
        A[i, i+1] = -alpha
        A[i+2:, i] = 0
        A[i, i+2:] = 0

        #Update the matrix block A(i+1:N,i+1:N)
        w = tau*np.dot(A[i+1:, i+1:], v.conj());
        A[i+1:,i+1:]+=np.outer(v,w)-np.outer(w,v)

        if calc_q:
            #Accumulate the individual Householder reflections
            #Accumulate them in the form P_1*P_2*..., which is
            # (..*P_2*P_1)^dagger
            y = tau*np.dot(Q[:, i+1:], v)
            Q[:, i+1:]-=np.outer(y,v.conj())

    if calc_q:
        return (np.asmatrix(A), np.asmatrix(Q))
    else:
        return np.asmatrix(A)

def skew_LTL(A, overwrite_a=False, calc_L=True, calc_P=True):
    """ T, L, P = skew_LTL(A, overwrite_a, calc_q=True)

    Bring a real or complex skew-symmetric matrix (A=-A^T) into
    tridiagonal form T (with zero diagonal) with a lower unit
    triangular matrix L such that
    P A P^T= L T L^T

    A is overwritten if overwrite_a=True (default: False),
    L and P only calculated if calc_L=True or calc_P=True,
    respectively (default: True).
    """

    #Check if matrix is square
    assert A.shape[0] == A.shape[1] > 0
    #Check if it's skew-symmetric
    assert abs((A+A.T).max())<1e-14

    n = A.shape[0]
    A = np.asarray(A)  #the slice views work only properly for arrays

    if not overwrite_a:
        A = A.copy()

    if calc_L:
        L = np.eye(n, dtype=A.dtype)

    if calc_P:
        Pv = np.arange(n)

    for k in xrange(n-2):
        #First, find the largest entry in A[k+1:,k] and
        #permute it to A[k+1,k]
        kp = k+1+np.abs(A[k+1:,k]).argmax()

        #Check if we need to pivot
        if kp != k+1:
            #interchange rows k+1 and kp
            temp = A[k+1,k:].copy()
            A[k+1,k:] = A[kp,k:]
            A[kp,k:] = temp

            #Then interchange columns k+1 and kp
            temp = A[k:,k+1].copy()
            A[k:,k+1] = A[k:,kp]
            A[k:,kp] = temp

            if calc_L:
                #permute L accordingly
                temp = L[k+1,1:k+1].copy()
                L[k+1,1:k+1] = L[kp,1:k+1]
                L[kp,1:k+1] = temp

            if calc_P:
                #accumulate the permutation matrix
                temp = Pv[k+1]
                Pv[k+1] = Pv[kp]
                Pv[kp] = temp

        #Now form the Gauss vector
        if A[k+1,k] != 0.0:
            tau = A[k+2:,k].copy()
            tau /= A[k+1,k]

            #clear eliminated row and column
            A[k+2:,k] = 0.0
            A[k,k+2:] = 0.0

            #Update the matrix block A(k+2:,k+2)
            A[k+2:,k+2:] += np.outer(tau, A[k+2:,k+1])
            A[k+2:,k+2:] -= np.outer(A[k+2:,k+1], tau)

            if calc_L:
                L[k+2:,k+1] = tau

    if calc_P:
        #form the permutation matrix as a sparse matrix
        P = sp.csr_matrix( (np.ones(n), (np.arange(n), Pv)) )

    if calc_L:
        if calc_P:
            return (np.asmatrix(A), np.asmatrix(L), P)
        else:
            return (np.asmatrix(A), np.asmatrix(L))
    else:
        if calc_P:
            return (np.asmatrix(A), P)
        else:
            return np.asmatrix(A)

def pfaffian(A, overwrite_a=False, method='P'):
    """ pfaffian(A, overwrite_a=False, method='P')

    Compute the Pfaffian of a real or complex skew-symmetric
    matrix A (A=-A^T). If overwrite_a=True, the matrix A
    is overwritten in the process. This function uses
    either the Parlett-Reid algorithm (method='P', default),
    or the Householder tridiagonalization (method='H')
    """
    #Check if matrix is square
    assert A.shape[0] == A.shape[1] > 0
    #Check if it's skew-symmetric
    assert abs((A+A.T).max())<1e-14
    #Check that the method variable is appropriately set
    assert method == 'P' or method == 'H'

    if method == 'P':
        return pfaffian_LTL(A, overwrite_a)
    else:
        return pfaffian_householder(A, overwrite_a)

def pfaffian_LTL(A, overwrite_a=False):
    """ pfaffian_LTL(A, overwrite_a=False)

    Compute the Pfaffian of a real or complex skew-symmetric
    matrix A (A=-A^T). If overwrite_a=True, the matrix A
    is overwritten in the process. This function uses
    the Parlett-Reid algorithm.
    """
    #Check if matrix is square
    assert A.shape[0] == A.shape[1] > 0
    #Check if it's skew-symmetric
    assert abs((A+A.T).max())<1e-14

    n = A.shape[0]
    A = np.asarray(A)  #the slice views work only properly for arrays

    #Quick return if possible
    if n%2==1:
        return 0

    if not overwrite_a:
        A = A.copy()

    pfaffian_val = 1.0

    for k in xrange(0, n-1, 2):
        #First, find the largest entry in A[k+1:,k] and
        #permute it to A[k+1,k]
        kp = k+1+np.abs(A[k+1:,k]).argmax()

        #Check if we need to pivot
        if kp != k+1:
            #interchange rows k+1 and kp
            temp = A[k+1,k:].copy()
            A[k+1,k:] = A[kp,k:]
            A[kp,k:] = temp

            #Then interchange columns k+1 and kp
            temp = A[k:,k+1].copy()
            A[k:,k+1] = A[k:,kp]
            A[k:,kp] = temp

            #every interchange corresponds to a "-" in det(P)
            pfaffian_val *= -1

        #Now form the Gauss vector
        if A[k+1,k] != 0.0:
            tau = A[k,k+2:].copy()
            tau /= A[k,k+1]

            pfaffian_val *= A[k,k+1]

            if k+2<n:
                #Update the matrix block A(k+2:,k+2)
                A[k+2:,k+2:] += np.outer(tau, A[k+2:,k+1])
                A[k+2:,k+2:] -= np.outer(A[k+2:,k+1], tau)
        else:
            #if we encounter a zero on the super/subdiagonal, the
            #Pfaffian is 0
            return 0.0

    return pfaffian_val


def pfaffian_householder(A, overwrite_a=False):
    """ pfaffian(A, overwrite_a=False)

    Compute the Pfaffian of a real or complex skew-symmetric
    matrix A (A=-A^T). If overwrite_a=True, the matrix A
    is overwritten in the process. This function uses the
    Householder tridiagonalization.

    Note that the function pfaffian_schur() can also be used in the
    real case. That function does not make use of the skew-symmetry
    and is only slightly slower than pfaffian_householder().
    """

    #Check if matrix is square
    assert A.shape[0] == A.shape[1] > 0
    #Check if it's skew-symmetric
    assert abs((A+A.T).max())<1e-14

    n = A.shape[0]

    #Quick return if possible
    if n%2==1:
        return 0

    #Check if we have a complex data type
    if np.issubdtype(A.dtype, np.complexfloating):
        householder=householder_complex
    elif not np.issubdtype(A.dtype, np.number):
        raise TypeError("pfaffian() can only work on numeric input")
    else:
        householder=householder_real

    A = np.asarray(A)  #the slice views work only properly for arrays

    if not overwrite_a:
        A = A.copy()

    pfaffian_val = 1.

    for i in xrange(A.shape[0]-2):
        #Find a Householder vector to eliminate the i-th column
        v, tau, alpha = householder(A[i+1:,i])
        A[i+1, i] = alpha
        A[i, i+1] = -alpha
        A[i+2:, i] = 0
        A[i, i+2:] = 0

        #Update the matrix block A(i+1:N,i+1:N)
        w = tau*np.dot(A[i+1:, i+1:], v.conj());
        A[i+1:,i+1:]+=np.outer(v,w)-np.outer(w,v)

        if tau!=0:
            pfaffian_val *= 1-tau
        if i%2==0:
            pfaffian_val *= -alpha

    pfaffian_val *= A[n-2,n-1]

    return pfaffian_val

def pfaffian_schur(A, overwrite_a=False):
    """Calculate Pfaffian of a real antisymmetric matrix using
    the Schur decomposition. (Hessenberg would in principle be faster,
    but scipy-0.8 messed up the performance for scipy.linalg.hessenberg()).

    This function does not make use of the skew-symmetry of the matrix A,
    but uses a LAPACK routine that is coded in FORTRAN and hence faster
    than python. As a consequence, pfaffian_schur is only slightly slower
    than pfaffian().
    """

    assert np.issubdtype(A.dtype, np.number) and not np.issubdtype(A.dtype, np.complexfloating)

    assert A.shape[0] == A.shape[1] > 0

    assert abs(A + A.T).max() < 1e-14

    #Quick return if possible
    if A.shape[0]%2 == 1:
        return 0

    (t, z) = la.schur(A, output='real', overwrite_a=overwrite_a)
    l = np.diag(t, 1)
    return np.prod(l[::2]) * la.det(z)


==> anc/pfapack/python/test_pfaffian.py <==
import pfaffian as pf
import numpy.linalg
import numpy.matlib

def test_pfaffian():
    #Compare the output of the different Pfaffian routines
    #and compare to the determinant

    #first real matrices
    A = numpy.matlib.rand(100,100)
    A = A-A.T

    pfa1 = pf.pfaffian(A)
    pfa2 = pf.pfaffian(A, method='H')
    pfa3 = pf.pfaffian_schur(A)
    print pfa1, pfa2, pfa3
    deta = numpy.linalg.det(A)

    assert abs((pfa1-pfa2)/pfa1) < 1e-13
    assert abs((pfa1-pfa3)/pfa1) < 1e-13
    assert abs((pfa1**2-deta)/deta) < 1e-13

    #then complex matrices
    A = numpy.matlib.rand(100,100)+1.j*numpy.matlib.rand(100,100)
    A = A-A.T

    pfa1 = pf.pfaffian(A)
    pfa2 = pf.pfaffian(A, method='H')

    deta = numpy.linalg.det(A)

    assert abs((pfa1-pfa2)/pfa1) < 1e-13
    assert abs((pfa1**2-deta)/deta) < 1e-13

def test_decompositions():
    #Test the LTL^T and Householder decompositions

    #first real matrices
    A = numpy.matlib.rand(100,100)
    A = A-A.T

    T, L, P = pf.skew_LTL(A)

    assert numpy.linalg.norm(P*A*P.T-L*T*L.T)/numpy.linalg.norm(A) < 1e-13

    T, Q = pf.skew_tridiagonalize(A)

    assert numpy.linalg.norm(A-Q*T*Q.T)/numpy.linalg.norm(A) < 1e-13

    #then complex matrices
    A = numpy.matlib.rand(100,100)+1.0j*numpy.matlib.rand(100,100)
    A = A-A.T

    T, L, P = pf.skew_LTL(A)

    assert numpy.linalg.norm(P*A*P.T-L*T*L.T)/numpy.linalg.norm(A) < 1e-13

    T, Q = pf.skew_tridiagonalize(A)

    assert numpy.linalg.norm(A-Q*T*Q.T)/numpy.linalg.norm(A) < 1e-13

